Decomposing color structure into multiplet bases

We illustrate how QCD color structure elegantly can be decomposed into orthogonal multiplet bases corresponding to irreducible representations of SU(Nc) with the aid of Wigner 3j and 6j coefficients. We also show how to calculate the relevant 3j and 6j coefficients using multiplet bases and birdtrack techniques and argue that only a relatively small number of Wigner 3j and 6j coefficients are required. For up to six gluons plus quark-antiquark pairs we explicitly calculate all 6j coefficients required for up to NLO calculations.

==> anc/CMNMBq0g5.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains the orthonormal multiplet basis for 5 gluons*)


(* ::Subsection:: *)
(*The vectors are named and ordered as:*)


(* ::Text:: *)
(*Basis vectors for gluons G1,G2,G3 -> G4,G5. The names of the basis vectors are given by the construction history (see arXiv:1207.0609) on the "incoming" and "outgoing" side, for example, for Vector8s2727, G1 and G2 are in the symmetric octet, and are combined with G3 to a 27-plet, which is matched on the "outgoing" side by G4 and G5 forming an overall 27-plet.*)


CMNMBq0g5={Vector8s11,Vector8a11,
Vector188s,Vector188a,
Vector8s8s8s,Vector8s8s8a,Vector8s8a8s,Vector8s8a8a,
Vector8a8s8s,Vector8a8s8a,Vector8a8a8s,Vector8a8a8a,
Vector2788s,Vector2788a,Vector1088s,Vector1088a,Vector10bar88s,Vector10bar88a,Vector088s,Vector088a,
Vector8s2727,Vector8a2727,Vector2727a27,Vector2727s27,Vector102727,Vector10bar2727,
Vector8s1010,Vector8a1010,Vector271010,Vector1010a10,Vector1010s10,Vector01010,
Vector8s10bar10bar,Vector8a10bar10bar,Vector2710bar10bar,Vector10bar10bara10bar,Vector10bar10bars10bar,Vector010bar10bar,
Vector8s00,Vector8a00,Vector1000,Vector10bar00,Vector00a0,Vector00s0};

Normalized5gBasis=CMNMBq0g5;



(* ::Subsection::Closed:: *)
(*The explicit forms of the vectors are:*)


Subscript[Vector00a0 , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR])
 
Attributes[Superscript] = {NHoldRest, ReadProtected}
 
Subscript[Vector00s0 , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) - Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) - Superscript[o, {G1, G4, G5, G2, G3}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - (Nc*Superscript[o, {G1, G4, G5, G3, G2}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) - Superscript[o, {G1, G4, G3, G5, G2}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G4, G5, G3}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G2, G4, G3, G5}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G5, G4, G3}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G2, G5, G3, G4}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G3, G4, G5}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G3, G5, G4}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G5, G4, G2, G3}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - (Nc*Superscript[o, {G1, G5, G4, G3, G2}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) - Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) - Superscript[o, {G1, G5, G3, G4, G2}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) - Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) - (Nc*Superscript[o, {G1, G3, G4, G5, G2}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G3, G2, G4, G5}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G3, G2, G5, G4}]/
      (2*(-2 + Nc)*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - (Nc*Superscript[o, {G1, G3, G5, G4, G2}])/
      (4*(-2 + Nc)^2*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + 
           Nc^5)*TR)/(-2 + Nc)]) - Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G2, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G2}])/((-2 + Nc)^2*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G4, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/((-2 + Nc)^2*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/((-2 + Nc)^2*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/((-2 + Nc)^2*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G5, G2}]*
       Superscript[\[CapitalDelta], {G4, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)]) + (Superscript[o, {G1, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G3}])/(2*(-2 + Nc)*TR*
       Sqrt[(Nc*(-24 + 2*Nc + 29*Nc^2 - 3*Nc^3 - 5*Nc^4 + Nc^5)*TR)/
         (-2 + Nc)])
 
Subscript[Vector01010 , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G2, G3, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G4, G5}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*
       Superscript[o, {G1, G2, G3, G5, G4}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*
       (-6 - 7*Nc + Nc^3)*TR^3) + Superscript[o, {G1, G5, G4, G2, G3}]/
      (2*Sqrt[2]*Nc*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G2, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G4, G2, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G3, G5, G2, G4}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR])
 
Subscript[Vector010bar10bar , {G1_, G2_, G3_, G4_, G5_}] :=  -(-Superscript[o, {G1, G4, G2, G5, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G4, G3, G2, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G5, G2, G4, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G2, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]))
 
Subscript[Vector088a , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G4, G5, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR])
 
Subscript[Vector088s , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-2 + Nc)*(-1 + Nc)*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*
         TR]) + (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(Sqrt[2]*(-2 + Nc)*(-1 + Nc)*TR*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-2 + Nc)*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-2 + Nc)*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR])
 
Subscript[Vector1000 , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G2, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G4, G5}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*
       Superscript[o, {G1, G2, G3, G5, G4}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*
       (-6 - 7*Nc + Nc^3)*TR^3) - Superscript[o, {G1, G5, G4, G2, G3}]/
      (2*Sqrt[2]*(-2 + Nc)*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*
         TR]) - Superscript[o, {G1, G5, G4, G3, G2}]/
      (2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*
         TR]) - Superscript[o, {G1, G5, G2, G3, G4}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G4, G2, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G3, G5, G2, G4}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR])
 
Subscript[Vector1010a10 , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector1010s10 , {G1_, G2_, G3_, G4_, G5_}] :=  -(Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
        Superscript[o, {G1, G4, G2, G5, G3}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G2, G3, G5}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G5, G3, G2}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G3, G2, G5}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G4, G5, G3}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G5, G4, G3}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G3, G4, G5}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G3, G5, G4}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G4, G3, G2}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G2, G4, G3}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G2, G3, G4}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G3, G2, G4}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G4, G2, G5}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G4, G5, G2}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G5, G4, G2}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G5, G2, G4}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc])
 
Subscript[Vector102727 , {G1_, G2_, G3_, G4_, G5_}] :=  -(-Superscript[o, {G1, G4, G2, G5, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G4, G3, G2, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G5, G2, G4, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]))
 
Subscript[Vector1088a , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector1088s , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G2, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc])
 
Subscript[Vector10bar00 , {G1_, G2_, G3_, G4_, G5_}] :=  -(Superscript[o, {G1, G4, G2, G5, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G4, G3, G2, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(2*Sqrt[2]*(-2 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G5, G2, G4, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G2, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*(-2 + Nc)*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(-2 + Nc)*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]))
 
Subscript[Vector10bar10bara10bar , {G1_, G2_, G3_, G4_, G5_}] :=  -(-Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(4*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]))
 
Subscript[Vector10bar10bars10bar , {G1_, G2_, G3_, G4_, G5_}] :=  (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G2, G5, G3}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G2, G3, G5}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G5, G3, G2}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G3, G2, G5}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G4, G5, G3}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G5, G4, G3}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G3, G4, G5}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G3, G5, G4}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G4, G3, G2}])/
      (4*Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G2, G4, G3}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G2, G3, G4}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G3, G2, G4}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G4, G2, G5}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G4, G5, G2}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Nc*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G5, G4, G2}])/
      (4*Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)*TR^3) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G5, G2, G4}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^3) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) - 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*(36 + 36*Nc - 13*Nc^2 - 13*Nc^3 + Nc^4 + Nc^5)*TR^2) + 
     (Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*(-36 + 36*Nc + 13*Nc^2 - 13*Nc^3 - Nc^4 + Nc^5)*TR^2) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc])
 
Subscript[Vector10bar2727 , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G2, G3, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G4, G5}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*
       Superscript[o, {G1, G2, G3, G5, G4}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*
       (6 - 7*Nc + Nc^3)*TR^3) - Superscript[o, {G1, G5, G4, G2, G3}]/
      (2*Sqrt[2]*(2 + Nc)*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G2, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G2, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G3, G5, G2, G4}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR])
 
Subscript[Vector10bar88a , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G2, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector10bar88s , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G2, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc])
 
Subscript[Vector188a , {G1_, G2_, G3_, G4_, G5_}] :=  -((Nc*Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], 
         {G1, G2}])/(Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2))) + 
     (Nc*Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2))
 
Subscript[Vector188s , {G1_, G2_, G3_, G4_, G5_}] :=  (Nc*Sqrt[((-4 + Nc^2)*TR)/Nc]*Superscript[o, {G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)*
       TR^2) + (Nc*Sqrt[((-4 + Nc^2)*TR)/Nc]*Superscript[o, {G4, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)*
       TR^2)
 
Subscript[Vector271010 , {G1_, G2_, G3_, G4_, G5_}] :=  -(Superscript[o, {G1, G4, G2, G5, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G4, G3, G2, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G5, G2, G4, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]))
 
Subscript[Vector2710bar10bar , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G2, G3, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G4, G5}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*
       Superscript[o, {G1, G2, G3, G5, G4}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*
       (6 - 7*Nc + Nc^3)*TR^3) + Superscript[o, {G1, G5, G4, G2, G3}]/
      (2*Sqrt[2]*Nc*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G2, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G2, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) - Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(2*Sqrt[2]*Nc^2*(2 + Nc)*(6 - 7*Nc + Nc^3)*
       TR^3) + Superscript[o, {G1, G3, G5, G2, G4}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR])
 
Subscript[Vector2727a27 , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR])
 
Subscript[Vector2727s27 , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - Superscript[o, {G1, G4, G5, G2, G3}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - (Nc*Superscript[o, {G1, G4, G5, G3, G2}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) + Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - Superscript[o, {G1, G4, G3, G5, G2}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G4, G5, G3}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - Superscript[o, {G1, G2, G4, G3, G5}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G5, G4, G3}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - Superscript[o, {G1, G2, G5, G3, G4}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G3, G4, G5}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - (Nc*Superscript[o, {G1, G2, G3, G5, G4}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - Superscript[o, {G1, G5, G4, G2, G3}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - (Nc*Superscript[o, {G1, G5, G4, G3, G2}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) + Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - Superscript[o, {G1, G5, G3, G4, G2}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) + Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Nc*Superscript[o, {G1, G3, G4, G5, G2}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - Superscript[o, {G1, G3, G2, G4, G5}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - Superscript[o, {G1, G3, G2, G5, G4}]/
      (2*(2 + Nc)*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) - (Nc*Superscript[o, {G1, G3, G5, G4, G2}])/
      (4*(2 + Nc)^2*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + 
           Nc^5)*TR)/(2 + Nc)]) + Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G2, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G2}])/((2 + Nc)^2*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G4, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/((2 + Nc)^2*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G1, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/((2 + Nc)^2*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G1, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/((2 + Nc)^2*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G1, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G1, G5, G2}]*
       Superscript[\[CapitalDelta], {G4, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G1, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G1, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G1, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) + (Superscript[o, {G1, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G1, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G1, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G1, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/
         (2 + Nc)]) - (Superscript[o, {G1, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G3}])/(2*(2 + Nc)*TR*
       Sqrt[(Nc*(24 + 2*Nc - 29*Nc^2 - 3*Nc^3 + 5*Nc^4 + Nc^5)*TR)/(2 + Nc)])
 
Subscript[Vector2788a , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G2, G3}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G4, G5, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR])
 
Subscript[Vector2788s , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(1 + Nc)*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(1 + Nc)*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR])
 
Subscript[Vector8a00 , {G1_, G2_, G3_, G4_, G5_}] :=  (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*
       TR^3) + Superscript[o, {G1, G4, G3, G5, G2}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR])
 
Subscript[Vector8a1010 , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector8a10bar10bar , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*Nc*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector8a11 , {G1_, G2_, G3_, G4_, G5_}] :=  (Nc*Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2)) - 
     (Nc*Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2))
 
Subscript[Vector8a2727 , {G1_, G2_, G3_, G4_, G5_}] :=  (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*
       TR^3) - Superscript[o, {G1, G4, G3, G5, G2}]/
      (2*Sqrt[2]*TR^2*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR])
 
Subscript[Vector8a8a8a , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) - Superscript[o, {G1, G2, G5, G4, G3}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + Superscript[o, {G1, G2, G3, G5, G4}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + Superscript[o, {G1, G3, G4, G5, G2}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3])
 
Subscript[Vector8a8a8s , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3])
 
Subscript[Vector8a8s8a , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3])
 
Subscript[Vector8a8s8s , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     (Sqrt[2]*Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     (Sqrt[2]*Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc])
 
Subscript[Vector8s00 , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*(-2 + Nc)*TR^2*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-2 + Nc)*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-2 + Nc)*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-2 + Nc)*(-1 + Nc)*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*
         TR]) + (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Sqrt[2]*(-2 + Nc)*(-1 + Nc)*TR*
       Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[(-2 + Nc)*Nc*(-6 - 7*Nc + Nc^3)*TR])
 
Subscript[Vector8s1010 , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc])
 
Subscript[Vector8s10bar10bar , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*Nc*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc])
 
Subscript[Vector8s11 , {G1_, G2_, G3_, G4_, G5_}] :=  (Nc*Sqrt[((-4 + Nc^2)*TR)/Nc]*Superscript[o, {G1, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)*
       TR^2) + (Nc*Sqrt[((-4 + Nc^2)*TR)/Nc]*Superscript[o, {G1, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)*
       TR^2)
 
Subscript[Vector8s2727 , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*(2 + Nc)*TR^2*
       Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     (Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) - 
     (Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(1 + Nc)*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(1 + Nc)*(2 + Nc)*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G4, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G5, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(2 + Nc)*(6 - 7*Nc + Nc^3)*TR])
 
Subscript[Vector8s8a8a , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR^3])
 
Subscript[Vector8s8a8s , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc])
 
Subscript[Vector8s8s8a , {G1_, G2_, G3_, G4_, G5_}] :=  -Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     (Sqrt[2]*Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     (Sqrt[2]*Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc])
 
Subscript[Vector8s8s8s , {G1_, G2_, G3_, G4_, G5_}] :=  Superscript[o, {G1, G4, G5, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) + 
     Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) - 
     (Sqrt[2]*Superscript[o, {G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(Nc*Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) - 
     (Sqrt[2]*Superscript[o, {G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(Nc*Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) - 
     (Sqrt[2]*Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Nc*Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3]) - 
     (Sqrt[2]*Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Nc*Sqrt[((-4 + Nc^2)^3*(-1 + Nc^2)*TR^3)/Nc^3])


(* Private note: 
Normalized basis for non-charge conjugation invariant 5 gluon vectors. 

05 03 14 MS: Created using basisVectors5gluonsJohanT.nb 

12 03 14 MS: Manually reordered basis vectors 

21 01 15 JT: Changed signs of vectors: 
102727, 271010, 10bar00, 010bar10bar and 10bar10bara10bar, 
due to redefinition of charge conjugation properties. When possible, conjugating 
a vertex now gives the vertex with conjugated representations.
Sign change under conjugation tested.

*)


==> anc/UsingWignerCoefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37726,        894]
NotebookOptionsPosition[     35637,        821]
NotebookOutlinePosition[     35993,        837]
CellTagsIndexPosition[     35950,        834]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This notebook illustrates how to access the Wigner coefficients in the \
package WignerCoefficients.m\
\>", "Title",
 CellChangeTimes->{{3.645432943538446*^9, 3.645432999014482*^9}}],

Cell["\<\
The package WignerCoefficients.m contains all Wigner 6j coefficients required \
to evaluate any QCD color structure with up to 6 gluons and quark-antiquark \
pairs, for up to NLO, and with any number of colors, Nc.\
\>", "Text",
 CellChangeTimes->{{3.645431470022794*^9, 3.645431547112481*^9}, {
   3.6454329242666187`*^9, 3.6454329292144737`*^9}, {3.645436201044376*^9, 
   3.645436219709234*^9}, 3.645437398973431*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.645422602430546*^9, 3.6454226327409153`*^9}}],

Cell["\<\
Firs we load the package. The package WignerCoefficients.m must be placed in \
the same directory as this notebook.\
\>", "Text",
 CellChangeTimes->{{3.645436251660693*^9, 3.645436295914654*^9}}],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<WignerCoefficients.m\>\""}], "]"}]], "Input",
 CellChangeTimes->{3.645422638386301*^9, 3.64543714639612*^9, 
  3.6454371813685617`*^9, 3.6454395311159773`*^9}],

Cell[CellGroupData[{

Cell["\<\
Conventions for representations and vertices in Wigner 6j coefficients\
\>", "Section",
 CellChangeTimes->{{3.6454226613855057`*^9, 3.645422675010796*^9}}],

Cell[TextData[{
 "To set our conventions we use the function BirdTrackOfWignerCoefficient. \
This function will create a graph of a Wigner 6j coefficient. It is used as\n\
\n",
 StyleBox["BirdTrackOfWignerCoefficient[Representations,Vertices]\n\n",
  FontWeight->"Bold"],
 "where",
 StyleBox["\n",
  FontWeight->"Bold"],
 "\n- ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " is a list of the 6 representations occurring in the Wigner coefficient. \n\
\n- ",
 StyleBox["Vertices ",
  FontWeight->"Bold"],
 "is a list of the four vertices occurring in the Wigner coefficient.\n\nSee \
the below function call and graph to see how the order of the representations \
and the vertices relate to the Wigner coefficient. The arrows in the graph \
indicates the directions of the representations (which matter for complex \
representations). "
}], "Text",
 CellChangeTimes->{{3.6454226934036703`*^9, 3.645422705339945*^9}, {
   3.645422772043577*^9, 3.6454230000891333`*^9}, {3.645423816859427*^9, 
   3.645423843648337*^9}, {3.6454239139291687`*^9, 3.6454241615021152`*^9}, {
   3.645424316494096*^9, 3.645424317571384*^9}, {3.6454247385287037`*^9, 
   3.645424743099413*^9}, {3.645424866031641*^9, 3.645424866873867*^9}, {
   3.6454331658412533`*^9, 3.645433273726617*^9}, {3.645436346794292*^9, 
   3.645436406785099*^9}, {3.645436485464781*^9, 3.6454364885701847`*^9}, {
   3.6454375039404173`*^9, 3.6454375223431187`*^9}, {3.645505269362174*^9, 
   3.645505270616962*^9}, 3.645508689327045*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BirdTrackOfWignerCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<\[Alpha]\>\"", ",", "\"\<\[Beta]\>\"", ",", "\"\<\[Gamma]\>\"", ",", 
     "\"\<\[Delta]\>\"", ",", "\"\<\[Epsilon]\>\"", ",", "\"\<\[Zeta]\>\""}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<v1\>\"", ",", "\"\<v2\>\"", ",", "\"\<v3\>\"", ",", "\"\<v4\>\""}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.645422730130554*^9, 3.6454227643391*^9}, {
  3.645505273445443*^9, 3.645505274988968*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
      4}, {{{1, 2}, {2, 3}, {3, 1}, {4, 2}, {4, 3}, {1, 4}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[1, 4] -> "\[Delta]", DirectedEdge[4, 2] -> "\[Epsilon]", 
         DirectedEdge[3, 1] -> "\[Beta]", DirectedEdge[2, 3] -> "\[Alpha]", 
         DirectedEdge[4, 3] -> "\[Zeta]", DirectedEdge[1, 2] -> "\[Gamma]"}, 
       EdgeLabelStyle -> {
         Directive[30, Background -> GrayLevel[1]]}, EdgeStyle -> {
         Thickness[Large]}, 
       VertexLabels -> {
        3 -> Placed["v3", Center], 4 -> Placed["v4", Center], 2 -> 
         Placed["v2", Center], 1 -> Placed["v1", Center]}, 
       VertexShapeFunction -> {"Circle"}, VertexSize -> {0.1}, VertexStyle -> {
         GrayLevel[1]}, 
       VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Thickness[Large], Opacity[0.7], Arrowheads[
        0.041582132564841494`], {ArrowBox[{{1., 0.}, {0.5, 1.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"\[Gamma]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{1., 0.}, {0.5, 0.4}}, 0.01273],
          InsetBox[
          StyleBox["\<\"\[Delta]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 1.}, {0., 0.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"\[Alpha]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0., 0.}, {1., 0.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"\[Beta]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.5, 0.4}, {0.5, 1.}}, 0.01273], InsetBox[
          StyleBox["\<\"\[Epsilon]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.7}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0., 0.}}, 0.01273],
          InsetBox[
          StyleBox["\<\"\[Zeta]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.03], InsetBox["\<\"v1\"\>", {1., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 1.}, 0.03], 
         InsetBox["\<\"v2\"\>", {0.5, 1.},
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.03], 
         InsetBox["\<\"v3\"\>", {0., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 0.4}, 0.03], 
         InsetBox["\<\"v4\"\>", {0.5, 0.4},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->15]], "Output",
 CellChangeTimes->{
  3.645422765177147*^9, 3.645431370479911*^9, {3.645436537449484*^9, 
   3.645436549941258*^9}, 3.645505275898941*^9, 3.645505880701005*^9, 
   3.645508695062772*^9, 3.645512270031102*^9, 3.6455124606790237`*^9, 
   3.645521153919511*^9}]
}, Open  ]],

Cell[TextData[{
 "The Wigner coefficients are accessed using the function",
 StyleBox["\n\n\
Wigner6jCoefficient[Representations,Vertices,OrderOfVertices,\
ShowFinalOrderOfRepresentationsAndVertices]",
  FontWeight->"Bold"],
 "\n\nwhere\n\n- ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " is a list of the 6 representations occurring in the Wigner 6j coefficient. \
For order, see the function call of BirdTrackOfWignerCoefficient. The allowed \
representations can be found in the variable \
RepresentationsWithFirstOccUpTo3.\n\n- ",
 StyleBox["Vertices",
  FontWeight->"Bold"],
 " is a list of the four vertices occurring in the Wigner coefficient. For \
order, see the function call of BirdTrackOfWignerCoefficient. The vertices \
are represented by numbers, from 1 to the number of possible vertices between \
the two representations.\n\n- ",
 StyleBox["OrderOfVertices",
  FontWeight->"Bold"],
 " is a list of the order the indices of each vertex are to be read in, \
anticyclicly (+1) or cyclicly (-1).\n\n- ",
 StyleBox["ShowFinalOrderOfRepresentationsAndVertices",
  FontWeight->"Bold"],
 ": the function uses symmetries of Wigner 6j coefficients to put the \
representations and vertices into a standard form, for which the Wigner 6j \
coefficient values have been stored. If this option is set to true the final \
order of the representations and vertices are also given. Omitting the option \
is equivalent to setting it to false, implying that the final orders will not \
be shown.\n\nAn example is given below. A Wigner coefficient is drawn with \
BirdTrackOfWignerCoefficient, then Wigner6jCoefficient is used to find its \
value. The last option is omitted, hence the answer is just the value of the \
coefficient. Wigner6jCoefficient is then called a second time, but with the \
final option set to True, the function then returns the value of the Wigner \
coefficient and the final orders."
}], "Text",
 CellChangeTimes->{{3.6454226934036703`*^9, 3.645422705339945*^9}, {
   3.645422772043577*^9, 3.6454230000891333`*^9}, {3.645423063247785*^9, 
   3.64542324854296*^9}, {3.645423286031745*^9, 3.645423303450576*^9}, {
   3.64542351792167*^9, 3.645423518407977*^9}, {3.645423644208103*^9, 
   3.6454236793653584`*^9}, {3.6454237679090033`*^9, 3.645423804513239*^9}, {
   3.645423853287773*^9, 3.645423882212572*^9}, {3.6454241652621937`*^9, 
   3.6454242101062813`*^9}, {3.645424241720379*^9, 3.6454243357896357`*^9}, {
   3.645424380959797*^9, 3.6454246811406937`*^9}, {3.645424727359436*^9, 
   3.645424728828171*^9}, {3.645425275284971*^9, 3.6454254025705976`*^9}, {
   3.645428041079238*^9, 3.645428063383341*^9}, {3.645433511950975*^9, 
   3.645433552035509*^9}, {3.645433589225376*^9, 3.645433626733567*^9}, {
   3.645433672161293*^9, 3.645433718913301*^9}, {3.6454337638030357`*^9, 
   3.645433799417141*^9}, {3.645433831772884*^9, 3.645433837324111*^9}, {
   3.645433942797431*^9, 3.645433943028543*^9}, {3.645434059370574*^9, 
   3.645434078610457*^9}, {3.645434140960635*^9, 3.645434145112034*^9}, {
   3.6454342482826223`*^9, 3.645434260739729*^9}, {3.645437713568263*^9, 
   3.645437718097516*^9}, {3.645437896666478*^9, 3.6454379071886377`*^9}, 
   3.645438040288096*^9, 3.645438087398974*^9, 3.645438135424349*^9, {
   3.645505280403953*^9, 3.6455052832546883`*^9}, {3.6455077117394857`*^9, 
   3.6455077127736063`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"BirdTrackOfWignerCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<10\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<27\>\"", ",", "\"\<10\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<10\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<27\>\"", ",", "\"\<10\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<10\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<27\>\"", ",", "\"\<10\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "True"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6298046784315166`*^9, 3.629804724690445*^9}, {
  3.645420920269244*^9, 3.645420944433461*^9}, {3.645424882777843*^9, 
  3.645424934103343*^9}, {3.645424966926572*^9, 3.6454249988613358`*^9}, {
  3.64542510297675*^9, 3.645425119068923*^9}, {3.645425233196838*^9, 
  3.645425240043219*^9}, {3.6454381424692163`*^9, 3.6454381438248453`*^9}, {
  3.645505289200446*^9, 3.6455053025975533`*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
      4}, {{{1, 2}, {2, 3}, {3, 1}, {4, 2}, {4, 3}, {1, 4}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[1, 4] -> "8", DirectedEdge[4, 2] -> "27", 
         DirectedEdge[3, 1] -> "10", DirectedEdge[2, 3] -> "8", 
         DirectedEdge[4, 3] -> "10", DirectedEdge[1, 2] -> "27"}, 
       EdgeLabelStyle -> {
         Directive[30, Background -> GrayLevel[1]]}, EdgeStyle -> {
         Thickness[Large]}, 
       VertexLabels -> {
        3 -> Placed["1", Center], 4 -> Placed["1", Center], 2 -> 
         Placed["2", Center], 1 -> Placed["1", Center]}, 
       VertexShapeFunction -> {"Circle"}, VertexSize -> {0.1}, VertexStyle -> {
         GrayLevel[1]}, 
       VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Thickness[Large], Opacity[0.7], Arrowheads[
        0.041582132564841494`], {ArrowBox[{{1., 0.}, {0.5, 1.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"27\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{1., 0.}, {0.5, 0.4}}, 0.01273],
          InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 1.}, {0., 0.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0., 0.}, {1., 0.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"10\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.5, 0.4}, {0.5, 1.}}, 0.01273], InsetBox[
          StyleBox["\<\"27\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.7}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0., 0.}}, 0.01273],
          InsetBox[
          StyleBox["\<\"10\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.03], InsetBox["\<\"1\"\>", {1., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 1.}, 0.03], 
         InsetBox["\<\"2\"\>", {0.5, 1.},
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.03], 
         InsetBox["\<\"1\"\>", {0., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 0.4}, 0.03], 
         InsetBox["\<\"1\"\>", {0.5, 0.4},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->15]], "Output",
 CellChangeTimes->{
  3.6454226540639467`*^9, {3.645424896032078*^9, 3.6454249045583467`*^9}, 
   3.6454249367781677`*^9, 3.6454250008389387`*^9, 3.645425120478724*^9, 
   3.6454252060228357`*^9, 3.645425240879191*^9, 3.645428070823412*^9, 
   3.645431370614422*^9, 3.645438149910359*^9, {3.6455052947560053`*^9, 
   3.6455053043933353`*^9}, 3.6455058834077*^9, 3.645508699736024*^9, 
   3.6455122735065193`*^9, 3.645512463051857*^9, 3.645521156880659*^9}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox[
    RowBox[{"4", "+", "Nc"}], 
    RowBox[{"3", "+", "Nc"}]]], 
  RowBox[{"4", "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["Nc", "2"]}], "+", 
   SuperscriptBox["Nc", "4"]}]]], "Output",
 CellChangeTimes->{
  3.6454226540639467`*^9, {3.645424896032078*^9, 3.6454249045583467`*^9}, 
   3.6454249367781677`*^9, 3.6454250008389387`*^9, 3.645425120478724*^9, 
   3.6454252060228357`*^9, 3.645425240879191*^9, 3.645428070823412*^9, 
   3.645431370614422*^9, 3.645438149910359*^9, {3.6455052947560053`*^9, 
   3.6455053043933353`*^9}, 3.6455058834077*^9, 3.645508699736024*^9, 
   3.6455122735065193`*^9, 3.645512463051857*^9, 3.645521156882744*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox[
     FractionBox[
      RowBox[{"4", "+", "Nc"}], 
      RowBox[{"3", "+", "Nc"}]]], 
    RowBox[{"4", "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["Nc", "2"]}], "+", 
     SuperscriptBox["Nc", "4"]}]], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\<\"10\"\>", ",", "\<\"10\"\>", ",", "\<\"8\"\>", 
       ",", "\<\"27\"\>", ",", "\<\"27\"\>", ",", "\<\"8\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6454226540639467`*^9, {3.645424896032078*^9, 3.6454249045583467`*^9}, 
   3.6454249367781677`*^9, 3.6454250008389387`*^9, 3.645425120478724*^9, 
   3.6454252060228357`*^9, 3.645425240879191*^9, 3.645428070823412*^9, 
   3.645431370614422*^9, 3.645438149910359*^9, {3.6455052947560053`*^9, 
   3.6455053043933353`*^9}, 3.6455058834077*^9, 3.645508699736024*^9, 
   3.6455122735065193`*^9, 3.645512463051857*^9, 3.645521156883959*^9}]
}, Open  ]],

Cell["\<\
As an example of the vertex order argument of the Wigner6jCoefficient \
function we can evaluate the rightmost Wigner coefficient of eq. 3.13 for \
\[Psi] = 27. As the vertices labeled b and c are between two octets and a \
27-plet there is only one instance of the vertex, so b=c=1. Vertex 2 and 3 \
are to be read cyclicly, so the vertex orders for those vertices should be \
changed from 1 to -1. For comparison the coefficient without taking the \
vertex orderings into account is also evaluated. The difference between them \
is a minus sign, since the vertex labeled b is symmetric, contributing a \
factor of 1, and the bottom left vertex is antisymmetric, contributing a \
factor of -1.\
\>", "Text",
 CellChangeTimes->{{3.6455059193373327`*^9, 3.6455059439161053`*^9}, {
  3.645505981621716*^9, 3.645506012370159*^9}, {3.645506067082965*^9, 
  3.645506160774639*^9}, {3.645506239509369*^9, 3.6455063415549307`*^9}, {
  3.645506490476027*^9, 3.64550652937219*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"BirdTrackOfWignerCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<c\>\"", ",", "\"\<b\>\"", ",", "1", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6298046784315166`*^9, 3.629804724690445*^9}, {
  3.645420920269244*^9, 3.645420944433461*^9}, {3.645424882777843*^9, 
  3.645424934103343*^9}, {3.645424966926572*^9, 3.6454249988613358`*^9}, {
  3.64542510297675*^9, 3.645425119068923*^9}, {3.645425233196838*^9, 
  3.645425240043219*^9}, {3.6454381424692163`*^9, 3.6454381438248453`*^9}, {
  3.645505289200446*^9, 3.6455053025975533`*^9}, {3.645506029831428*^9, 
  3.645506064588574*^9}, {3.645506171848877*^9, 3.645506234536068*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
      4}, {{{1, 2}, {2, 3}, {3, 1}, {4, 2}, {4, 3}, {1, 4}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[1, 4] -> "8", DirectedEdge[4, 2] -> "8", 
         DirectedEdge[3, 1] -> "8", DirectedEdge[2, 3] -> "8", 
         DirectedEdge[4, 3] -> "8", DirectedEdge[1, 2] -> "27"}, 
       EdgeLabelStyle -> {
         Directive[30, Background -> GrayLevel[1]]}, EdgeStyle -> {
         Thickness[Large]}, 
       VertexLabels -> {
        3 -> Placed["1", Center], 4 -> Placed["1", Center], 2 -> 
         Placed["b", Center], 1 -> Placed["c", Center]}, 
       VertexShapeFunction -> {"Circle"}, VertexSize -> {0.1}, VertexStyle -> {
         GrayLevel[1]}, 
       VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Thickness[Large], Opacity[0.7], Arrowheads[
        0.041582132564841494`], {ArrowBox[{{1., 0.}, {0.5, 1.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"27\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{1., 0.}, {0.5, 0.4}}, 0.01273],
          InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 1.}, {0., 0.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0., 0.}, {1., 0.}}, 0.01273], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.5, 0.4}, {0.5, 1.}}, 0.01273], InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.7}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0., 0.}}, 0.01273],
          InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.03], InsetBox["\<\"c\"\>", {1., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 1.}, 0.03], 
         InsetBox["\<\"b\"\>", {0.5, 1.},
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.03], 
         InsetBox["\<\"1\"\>", {0., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 0.4}, 0.03], 
         InsetBox["\<\"1\"\>", {0.5, 0.4},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->15]], "Output",
 CellChangeTimes->{
  3.64550604816039*^9, {3.645506181370269*^9, 3.645506235579484*^9}, 
   3.645506343593049*^9, 3.645508709003489*^9, 3.6455122761196127`*^9, 
   3.6455124669183807`*^9, 3.645521160393443*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"Nc", "-", 
    SuperscriptBox["Nc", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.64550604816039*^9, {3.645506181370269*^9, 3.645506235579484*^9}, 
   3.645506343593049*^9, 3.645508709003489*^9, 3.6455122761196127`*^9, 
   3.6455124669183807`*^9, 3.64552116039575*^9}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"Nc", "-", 
   SuperscriptBox["Nc", "3"]}]]], "Output",
 CellChangeTimes->{
  3.64550604816039*^9, {3.645506181370269*^9, 3.645506235579484*^9}, 
   3.645506343593049*^9, 3.645508709003489*^9, 3.6455122761196127`*^9, 
   3.6455124669183807`*^9, 3.645521160396427*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some additional functions and variables:", "Section",
 CellChangeTimes->{{3.6454226613855057`*^9, 3.645422675010796*^9}, {
   3.6454254889942007`*^9, 3.6454254952954407`*^9}, 3.645436065883676*^9, {
   3.645438676257572*^9, 3.645438678035532*^9}}],

Cell[TextData[{
 StyleBox["RepresentationsWithFirstOccUpTo3:\n",
  FontWeight->"Bold"],
 "\nThis is a list of all representations with first occurrence up to 3, see \
arXiv:1207.0609 for definition of first occurrence and the  convention for \
naming the representations."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426723258624*^9}, {3.645426762257022*^9, 3.645426782143449*^9}, 
   3.6454346570643177`*^9}],

Cell[CellGroupData[{

Cell[BoxData["RepresentationsWithFirstOccUpTo3"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"1\"\>", ",", "\<\"8\"\>", ",", "\<\"0\"\>", 
   ",", "\<\"10bar\"\>", ",", "\<\"10\"\>", ",", "\<\"27\"\>", 
   ",", "\<\"c3c3\"\>", ",", "\<\"c3c21\"\>", ",", "\<\"c3c111\"\>", 
   ",", "\<\"c21c3\"\>", ",", "\<\"c21c21\"\>", ",", "\<\"35bar\"\>", 
   ",", "\<\"c111c3\"\>", ",", "\<\"35\"\>", ",", "\<\"64\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.645426783531238*^9, 3.645506354360264*^9, 
  3.6455087178630342`*^9, 3.645512279646093*^9, 3.645512469923811*^9, 
  3.645521172089095*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Dim:\n",
  FontWeight->"Bold"],
 "\nThis is a function containing the dimension of all representations in \
RepresentationsWithFirstOccUpTo3 for a general number of colors Nc."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426723258624*^9}, {3.645426762257022*^9, 3.645426782143449*^9}, {
   3.645426872953298*^9, 3.645427009140194*^9}, {3.645431378920661*^9, 
   3.6454314438122787`*^9}, 3.645434661056188*^9, 3.645438783958194*^9, {
   3.645505315385932*^9, 3.645505322365368*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dim", "[", "\"\<27\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dim", "[", "\"\<27\>\"", "]"}], "/.", 
  RowBox[{"Nc", "\[Rule]", "3"}]}]}], "Input",
 CellChangeTimes->{{3.64543141289326*^9, 3.645431422466584*^9}, {
  3.645438789096613*^9, 3.645438791659299*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["Nc", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"2", " ", "Nc"}], "+", 
    SuperscriptBox["Nc", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.645431415734236*^9, 3.645431423015736*^9}, 
   3.645506358918086*^9, 3.6455087200891867`*^9, 3.645512281549686*^9, 
   3.645512472309925*^9, 3.645521164978655*^9}],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{{3.645431415734236*^9, 3.645431423015736*^9}, 
   3.645506358918086*^9, 3.6455087200891867`*^9, 3.645512281549686*^9, 
   3.645512472309925*^9, 3.6455211649799557`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["ProductOfRepWithAdjointRep:\n",
  FontWeight->"Bold"],
 "\nThis is a function of all representations with first occurrence up to 3 \
occurring in the tensor product of the representations in \
RepresentationsWithFirstOccUpTo3 with the octet representation (i.e., the \
adjoint representation).\n\nAs an example, the tensor product of an octet \
with another octet is:"
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426723258624*^9}, {3.645426762257022*^9, 3.645426782143449*^9}, {
   3.645426872953298*^9, 3.645427009140194*^9}, 3.6454353487953377`*^9, {
   3.645506364898698*^9, 3.645506367002398*^9}, {3.645508030984459*^9, 
   3.645508033954526*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ProductOfRepWithAdjointRep", "[", "\"\<8\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.645427010508348*^9, 3.645427014316243*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"1\"\>", ",", "\<\"8\"\>", ",", "\<\"8\"\>", ",", "\<\"0\"\>", 
   ",", "\<\"10bar\"\>", ",", "\<\"10\"\>", ",", "\<\"27\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.645427014970381*^9, 3.645508723027649*^9, 
  3.645512292251616*^9, 3.645512475996778*^9, 3.6455211684621363`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["VertexSymmetries[{Representations,Vertex}]:\n\n",
  FontWeight->"Bold"],
 "The function VertexSymmetries gives the symmetry of a vertex under \
conjugation (or change from reading its indices anticyclicly to reading them \
cyclicly).\n\nHere\n\n- ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " is a list of the three representations in the vertex (out of which at \
least one must be an octet). Among the non-octet representations one is going \
in to the vertex and one is going out of the vertex.\n\n- ",
 StyleBox["Vertex",
  FontWeight->"Bold"],
 " gives which instance of the vertex it is, a number from 1 to the number of \
different vertices involving the same three representations.\n\nBelow are two \
examples of the function for the vertices involving three octets. The first \
vertex, where ",
 StyleBox["Vertex",
  FontWeight->"Bold"],
 "=1 is an antisymmetric vertex (the standard triple gluon vertex), so it\
\[CloseCurlyQuote]s symmetry is -1, and the second vertex is symmetric, so \
its value is 1."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426662789859*^9}, {3.6454268524657307`*^9, 3.645426854655933*^9}, {
   3.645435367502561*^9, 3.645435389258048*^9}, {3.645435424846964*^9, 
   3.6454354359685097`*^9}, {3.645435512527831*^9, 3.645435563422367*^9}, {
   3.645435666492651*^9, 3.645435669059701*^9}, {3.645436087455028*^9, 
   3.6454360878635807`*^9}, {3.6454392561026497`*^9, 3.645439258349134*^9}, {
   3.645439290564599*^9, 3.64543931928948*^9}, 3.6454410026059923`*^9, {
   3.645506610536771*^9, 3.645506632406761*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VertexSymmetries", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
    "1"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"VertexSymmetries", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
    "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.645425707674151*^9, 3.645425735414736*^9}, {
  3.645426316136702*^9, 3.6454263517817287`*^9}, {3.6454393312510223`*^9, 
  3.645439339264645*^9}, {3.64543938486452*^9, 3.64543939977054*^9}}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.645426331808071*^9, 3.6454263529586487`*^9}, 
   3.645426608779546*^9, 3.645439339951489*^9, 3.645439401264216*^9, 
   3.6455087281208153`*^9, 3.645512479765585*^9, 3.645521174840786*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.645426331808071*^9, 3.6454263529586487`*^9}, 
   3.645426608779546*^9, 3.645439339951489*^9, 3.645439401264216*^9, 
   3.6455087281208153`*^9, 3.645512479765585*^9, 3.6455211748415003`*^9}]
}, Open  ]],

Cell["\<\
With the normalization convention and choice of vertices used in the creation \
of the Wigner 6j coefficients found in Wigner6jCoefficients.m, dealing with \
Wigner 3j coefficients is simple. If both of the vertices in the 3j \
coefficient are the same (as in eq. 4.13) the coefficient is just one, and if \
they are different (e.g., the contraction of a i f vertex with a d vertex) it \
is zero. If the Wigner 3j coefficient has one vertex with a minus sign, for \
example the 3j coefficient in the numerator of eq. 3.14, then the sign is \
given by VertexSymmetries (the vertices have been chosen such that the sign \
under conjugation is the same as the sign under order reversal, see eq. 3.14 \
and eq. 4.11).

As an example, for the vertices between two 27-plets and an octet we can \
easily find the right-hand side of eq. 3.14. The denominator is just one for \
all of the terms, and the numerator vanishes unless the instance of the \
vertex is the same on the left-hand side and the right-hand side. For the one \
contributing term the function VertexSymmetries gives the sign.\
\>", "Text",
 CellChangeTimes->{{3.645513847957703*^9, 3.645513875625278*^9}, {
   3.6455139314338913`*^9, 3.645514333206871*^9}, {3.645517658304595*^9, 
   3.645517721364059*^9}, {3.645519890815001*^9, 3.6455200047642803`*^9}, {
   3.645520191287466*^9, 3.645520510218033*^9}, {3.645520552712142*^9, 
   3.64552071443657*^9}, {3.64552075854564*^9, 3.6455208493606167`*^9}, 
   3.6455211880091877`*^9, {3.64552123190693*^9, 3.6455212510930233`*^9}, {
   3.645521309395608*^9, 3.64552131143125*^9}, {3.6455213532780037`*^9, 
   3.6455214314855947`*^9}, {3.6455220532704897`*^9, 
   3.6455220562555227`*^9}, {3.645522186471397*^9, 3.6455222697894363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VertexSymmetries", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<27\>\""}], "}"}], ",", 
    "1"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"VertexSymmetries", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<27\>\""}], "}"}], ",", 
    "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6455206948542643`*^9, 3.645520704059079*^9}}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.645520704719681*^9, 3.645520717543777*^9}, 
   3.6455211774584312`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.645520704719681*^9, 3.645520717543777*^9}, 
   3.645521177459464*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{958, 1144},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 192, 4, 207, "Title"],
Cell[775, 28, 430, 7, 55, "Text"],
Cell[1208, 37, 138, 3, 32, "Input"],
Cell[1349, 42, 205, 4, 55, "Text"],
Cell[1557, 48, 265, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[1847, 58, 165, 3, 101, "Section"],
Cell[2015, 63, 1501, 30, 319, "Text"],
Cell[CellGroupData[{
Cell[3541, 97, 527, 13, 32, "Input"],
Cell[4071, 112, 3707, 79, 374, "Output"]
}, Open  ]],
Cell[7793, 194, 3362, 56, 583, "Text"],
Cell[CellGroupData[{
Cell[11180, 254, 1553, 37, 99, "Input"],
Cell[12736, 293, 3821, 81, 374, "Output"],
Cell[16560, 376, 701, 16, 79, "Output"],
Cell[17264, 394, 1042, 26, 79, "Output"]
}, Open  ]],
Cell[18321, 423, 982, 15, 143, "Text"],
Cell[CellGroupData[{
Cell[19328, 442, 1678, 38, 77, "Input"],
Cell[21009, 482, 3570, 78, 374, "Output"],
Cell[24582, 562, 329, 8, 51, "Output"],
Cell[24914, 572, 310, 7, 51, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25273, 585, 253, 3, 65, "Section"],
Cell[25529, 590, 669, 12, 99, "Text"],
Cell[CellGroupData[{
Cell[26223, 606, 58, 0, 32, "Input"],
Cell[26284, 608, 540, 10, 32, "Output"]
}, Open  ]],
Cell[26839, 621, 768, 13, 99, "Text"],
Cell[CellGroupData[{
Cell[27632, 638, 301, 6, 55, "Input"],
Cell[27936, 646, 422, 11, 49, "Output"],
Cell[28361, 659, 217, 3, 32, "Output"]
}, Open  ]],
Cell[28593, 665, 938, 16, 143, "Text"],
Cell[CellGroupData[{
Cell[29556, 685, 153, 2, 32, "Input"],
Cell[29712, 689, 327, 6, 32, "Output"]
}, Open  ]],
Cell[30054, 698, 1846, 33, 363, "Text"],
Cell[CellGroupData[{
Cell[31925, 735, 627, 15, 55, "Input"],
Cell[32555, 752, 255, 4, 32, "Output"],
Cell[32813, 758, 240, 3, 32, "Output"]
}, Open  ]],
Cell[33068, 764, 1752, 26, 253, "Text"],
Cell[CellGroupData[{
Cell[34845, 794, 487, 13, 55, "Input"],
Cell[35335, 809, 139, 3, 32, "Output"],
Cell[35477, 814, 120, 2, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/WignerCoefficients.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Wigner 6j coefficients for up to 6 gluons and quark-antiquark pairs, up to NLO*)


(* ::Text:: *)
(*This package contains all Wigner 6j coefficients required to evaluate any QCD color structure with up to 6 gluons and quark-antiquark pairs, for up to NLO, and with any number of colors, Nc. It also contains a function Wigner6jCoefficient that takes as input an arbitrary Wigner coefficient that can occur for up to 6 gluons and quark-antiquark pairs at NLO and gives its value. (See the notebook UsingWignerCoefficients.nb.)*)


(* ::Subsection::Closed:: *)
(*All 389 Wigner 6j Coefficients required for up to 6 gluons and quark-antiquark pairs to NLO*)


(* ::Text:: *)
(*The function Wig6j contains the values of the Wigner 6j coefficients, where the argument is the representations in the coefficient and which instance of the possible vertices it contains. Below the exact conventions for these arguments are explained.*)
(**)
(*The signs of the following Wigner coefficients are as in equation 4.8 for the Wigner coefficients with at least one triple-gluon vertex (either i f or d) and as in equation 4.7 if there is no triple-gluon vertex. *)
(**)
(*If the coefficient has at least one triple-gluon vertex, the argument of Wig6j is of the form {{\[Alpha], \[Beta], \[Gamma], "8", "8", "8"}, {v1, v2, v3, v4}}. The first three representations, \[Alpha], \[Beta] and \[Gamma], correspond to Subscript[\[Alpha], Ceiling[n/2]-1], Subscript[\[Alpha], Ceiling[n/2]-2] and Subscript[\[Alpha]', Ceiling[n/2]-1], respectively, in eq. 4.8, the three last representations are for the three octet representations connected to the middle vertex. The vertex v1 is the vertex between \[Beta] and \[Gamma], v2 is between \[Gamma] and \[Alpha], v3 is between \[Alpha] and \[Beta], and v4 is the triple-gluon vertex in the middle (1 corresponds to the standard i f vertex and 2 to the d vertex). Note the direction of the representations, it matters for the sign of the coefficient.*)
(**)
(*If the coefficient does not contain any triple-gluon vertex, the argument of Wig6j is of the form {{\[Alpha], \[Beta], "8", \[Gamma], \[Delta], "8"}, {v1, v2, v3, v4}}. The representations, \[Alpha], \[Beta], \[Gamma] and \[Delta] correspond to Subscript[\[Alpha]', Ceiling[n/2]-1], Subscript[\[Alpha], Ceiling[n/2]-2], Subscript[\[Alpha], Ceiling[n/2]-1] and Subscript[\[Alpha], Ceiling[n/2]] in eq. 4.7. The vertex v1 is the vertex between \[Beta] and \[Gamma], v2 is between \[Delta] and \[Alpha], v3 is between \[Alpha] and \[Beta], and v4 is between \[Gamma] and \[Delta]. Note the direction of the representations and that the order of vertex 3 and 4 are as in eq. 4.7 (including the sign). These conventions matter for the sign of the coefficient.*)
(**)
(*The sign of the vertices under conjugation (or changing the order the indices of the vertex are read, from anticyclic to cyclic, or vice versa) are contained in list VertexSymmetriesRules (see below).*)
(**)
(*This document also contains a function that takes any Wigner 6j coefficient required for up to 6 gluons and quark-antiquark pairs up to NLO and gives its value. The notebook UsingWignerCoefficients.m shows examples of how to use this and related functions.  *)


Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[(-3 + Nc)*Nc]*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[(-4 + Nc)/(-3 + Nc)]/(Sqrt[2]*Nc*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[(-3 + Nc)*Nc]*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 2, 1}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (Sqrt[(-4 + Nc)/(-3 + Nc)]*(32 - 20*Nc - 4*Nc^2 + Nc^3))/
     (Sqrt[2]*(-2 + Nc)*Nc*(1 + Nc)*(8 - 6*Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (-2 + Nc)/(Sqrt[2]*Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[(6*Nc + Nc^2 - Nc^3)/(4 - 2*Nc)]/(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    (-4 + 3*Nc)/((-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {1, 2, 1, 2}}] = 
    -(1/(Nc*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {2, 2, 1, 1}}] = 
    (-4 + 3*Nc)/((-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {2, 2, 2, 2}}] = 
    (-64 + 80*Nc - 12*Nc^2 - 16*Nc^3 + 3*Nc^4)/((-3 + Nc)*(-2 + Nc)*Nc^2*
      (1 + Nc)*(8 - 6*Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    (2 - Nc)/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "0", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "10", "0", "8"}, {1, 2, 1, 1}}] = 
    -(Sqrt[(-4 + Nc)/(Nc*(-4 + Nc^2))]/(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    ((-2 + 3*Nc)*Sqrt[(-6 - Nc + Nc^2)/(-2 + Nc)])/((-3 + Nc)*(-1 + Nc)*
      Nc^(3/2)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"0", "0", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[(-6 + Nc + Nc^2)/(Nc^3*(2 + Nc))]/(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[(3 - 4*Nc + Nc^2)/((-2 + Nc)*Nc^3)])/
      (3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "8", "0", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "0", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Sqrt[-3 + Nc]*Nc^(3/2)*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"0", "10", "0", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    Sqrt[(8 - 6*Nc + Nc^2)*(-6 - Nc + Nc^2)]/(Sqrt[2]*(-3 + Nc)*(-2 + Nc)*
      (-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"0", "10", "0", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[(-4 + Nc)/(-3 + Nc)]*(-4 + 2*Nc + Nc^2))/
     (Sqrt[2]*Nc*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[-4 + Nc^2]/(Sqrt[2]*Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Nc/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    Sqrt[((3 + Nc)*(-4 + Nc^2))/(-3 + Nc)]/(Sqrt[2]*(-1 + Nc)*Nc*(1 + Nc)*
      (2 + Nc))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    ((-4 + Nc)*Sqrt[(3 + Nc)/(-3 + Nc)])/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "8", "0", "0", "8"}, {1, 2, 1, 2}}] = 
    (4 - 2*Nc + Nc^2)/(12*Nc - 4*Nc^2 - 15*Nc^3 + 5*Nc^4 + 3*Nc^5 - Nc^6)
 
Wig6j[{{"0", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    (2*(2 - 2*Nc - 2*Nc^2 + Nc^3))/((-3 + Nc)*Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "8", "0", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4))
 
Wig6j[{{"0", "10", "8", "0", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(6 + Nc - 4*Nc^2 + Nc^3))
 
Wig6j[{{"0", "10", "8", "10", "0", "8"}, {1, 2, 1, 1}}] = 
    -(Sqrt[(-4 + Nc)/(-3 + Nc)]/(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "8", "10", "0", "8"}, {2, 2, 1, 1}}] = 
    ((-4 + 3*Nc)*Sqrt[-12 - Nc + Nc^2])/((-3 + Nc)*(-2 + Nc)*Nc*(1 + Nc)*
      (-2 + Nc + Nc^2))
 
Wig6j[{{"0", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Nc*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"0", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[(3 + Nc)/(-3 + Nc)]/(Nc*(2 + Nc - 2*Nc^2 - Nc^3))
 
Wig6j[{{"0", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    (6 - 3*Nc + Nc^2)/(12*Nc - 4*Nc^2 - 15*Nc^3 + 5*Nc^4 + 3*Nc^5 - Nc^6)
 
Wig6j[{{"0", "10", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Nc*(2 + Nc - Nc^2)*Sqrt[-2 + Nc + Nc^2])
 
Wig6j[{{"0", "10", "8", "10", "8", "8"}, {2, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[3 + Nc])/((-2 + Nc)*Nc*(1 + Nc)*
      Sqrt[(-3 + Nc)*(-1 + Nc)*(2 + Nc)])
 
Wig6j[{{"0", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(4*Nc^2 - 5*Nc^4 + Nc^6)
 
Wig6j[{{"0", "10", "8", "27", "10bar", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(-4 + Nc^2))
 
Wig6j[{{"0", "10", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*Sqrt[4 - 5*Nc^2 + Nc^4])
 
Wig6j[{{"0", "10", "8", "8", "0", "8"}, {1, 2, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(24 - 2*Nc - 5*Nc^2 + Nc^3)/(-1 + Nc)])/
     (12*Nc + 8*Nc^2 - 7*Nc^3 - 2*Nc^4 + Nc^5)
 
Wig6j[{{"0", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"0", "10", "8", "8", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc*(1 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"0", "10", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2 - 3*Nc + Nc^2]*(Nc + Nc^2))
 
Wig6j[{{"0", "10", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    1/((-2 + Nc)*(1 + Nc)*Sqrt[-2 + Nc + Nc^2])
 
Wig6j[{{"0", "8", "0", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "8", "0", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[2]*Sqrt[(-4 + Nc)/(-3 + Nc)])/((-2 + Nc)*Nc*(1 + Nc))
 
Wig6j[{{"0", "8", "8", "0", "0", "8"}, {1, 2, 1, 2}}] = 
    2/(Nc*(6 + Nc - 4*Nc^2 + Nc^3))
 
Wig6j[{{"0", "8", "8", "0", "8", "8"}, {1, 1, 1, 1}}] = 
    (2 - Nc + Nc^2)/((-3 + Nc)*(-2 + Nc)*Nc^2*(-1 + Nc^2))
 
Wig6j[{{"0", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"0", "8", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Nc - Nc^2 - 2*Nc^3 + Nc^4)^(-1)
 
Wig6j[{{"0", "8", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 1/(Nc^2*(-1 + Nc^2))
 
Wig6j[{{"0", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = -(Nc - Nc^3)^(-1)
 
Wig6j[{{"0", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"0", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-2 + Nc + 2*Nc^2 - Nc^3)^(-1)
 
Wig6j[{{"1", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"1", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"1", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"1", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[-4 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    3/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[-9 + Nc^2]/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[-4 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 1, 2}}] = 
    1/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 2, 1}}] = 
    Sqrt[2]/((1 - Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (-27 + Nc^2)/(Sqrt[2]*Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[(-2 + Nc)/(2 + Nc)]/(Sqrt[2]*Nc*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Nc/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)))
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    3/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {1, 2, 1, 2}}] = 
    -(4 - 5*Nc^2 + Nc^4)^(-1)
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {2, 2, 1, 1}}] = 
    3/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {2, 2, 1, 2}}] = 
    (2*Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6])/((-9 + Nc^2)*
      (4 - 5*Nc^2 + Nc^4)^(3/2))
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {2, 2, 2, 2}}] = 
    (-47 + 3*Nc^2)/((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*Nc + Nc^2 - 2*Nc^3 - Nc^4)^(-1)
 
Wig6j[{{"10", "10", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "27", "10", "8"}, {1, 2, 1, 1}}] = 
    Sqrt[(-3 + Nc)/(3 + Nc)]/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"10", "10", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    ((2 + 3*Nc)*Sqrt[(-6 + Nc + Nc^2)/(2 + Nc)])/((-2 + Nc)*(-1 + Nc)*
      Nc^(3/2)*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "10", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[(4 + Nc)/(3 + Nc)]/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/((-1 + Nc)*Nc*Sqrt[(-2 + Nc)*(1 + Nc)]*(2 + Nc)))
 
Wig6j[{{"10", "10", "8", "8", "10", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "10", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Sqrt[-4 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[2]/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "27", "10", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -(Sqrt[((-3 + Nc)*(6 + 5*Nc + Nc^2))/(-2 + Nc)]/(Sqrt[2]*(-1 + Nc)*Nc*
       (1 + Nc)*(3 + Nc)))
 
Wig6j[{{"10", "27", "10", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[(-3 + Nc)/(3 + Nc)]*(4 + Nc))/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2 + Nc)/(Sqrt[2]*Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(1/((-1 + Nc^2)*Sqrt[-8 - 24/Nc + 6*Nc + 2*Nc^2]))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    -(1/(Sqrt[2]*Sqrt[((-2 + Nc)*(2 + Nc)*(3 + Nc))/(4 + Nc)]*(-1 + Nc^2)))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (Sqrt[(4 + Nc)/(3 + Nc)]*(-4 - 2*Nc + Nc^2))/
     (Sqrt[2]*Nc*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "27", "8", "10", "10", "8"}, {1, 2, 1, 2}}] = 
    -((6 + 3*Nc + Nc^2)/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6))
 
Wig6j[{{"10", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*(-2 - 2*Nc + 2*Nc^2 + Nc^3))/((-2 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc)*
      (2 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "27", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"10", "27", "8", "10bar", "27", "8"}, {1, 1, 1, 1}}] = 
    -4/((-1 + Nc)*Nc^2*(3 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"10", "27", "8", "10bar", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc*(4 - 4*Nc - Nc^2 + Nc^3))
 
Wig6j[{{"10", "27", "8", "27", "10", "8"}, {1, 2, 1, 1}}] = 
    Sqrt[((-3 + Nc)*(2 + Nc))/(-2 + Nc)]/((-1 + Nc)*Nc^(3/2)*(1 + Nc)*
      (3 + Nc))
 
Wig6j[{{"10", "27", "8", "27", "10", "8"}, {2, 2, 1, 1}}] = 
    ((4 + 3*Nc)*Sqrt[-12 + Nc + Nc^2])/((-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*
      (2 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    (2 + Nc)/(Nc^2*(3 + Nc - 3*Nc^2 - Nc^3))
 
Wig6j[{{"10", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    1/((-1 + Nc)*(1 + Nc)*(3 + Nc)*Sqrt[(Nc*(-4 + Nc^2))/(4 + Nc)])
 
Wig6j[{{"10", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    -((4 + 2*Nc + Nc^2)/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6))
 
Wig6j[{{"10", "27", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(3 + 4*Nc + Nc^2)/(Nc^3*(2 + Nc))])/(3 + Nc - 3*Nc^2 - Nc^3)
 
Wig6j[{{"10", "27", "8", "27", "8", "8"}, {2, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[((4 + Nc)*(3 + 4*Nc + Nc^2))/(-2 + Nc)])/
      ((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc)*(3 + Nc)))
 
Wig6j[{{"10", "27", "8", "8", "10", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[-9 + Nc^2])/((-1 + Nc)*Nc*Sqrt[(-2 + Nc)*(1 + Nc)]*
       (2 + Nc)*(3 + Nc)))
 
Wig6j[{{"10", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    2/((-1 + Nc)*Nc^2*(2 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "27", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc*Sqrt[(1 + Nc)*(2 + Nc)])
 
Wig6j[{{"10", "27", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(1/(Sqrt[(-2 + Nc)*(1 + Nc)]*(-2 + Nc + Nc^2)))
 
Wig6j[{{"10", "8", "10", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "8", "10", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[2]*Sqrt[-9 + Nc^2])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (1 - Nc^2)^(-1)
 
Wig6j[{{"10", "8", "8", "10", "10", "8"}, {1, 2, 1, 2}}] = 
    2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "8", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    (4 - 5*Nc^2 + Nc^4)^(-1)
 
Wig6j[{{"10", "8", "8", "10bar", "8", "8"}, {1, 1, 1, 1}}] = 
    (4 - 5*Nc^2 + Nc^4)^(-1)
 
Wig6j[{{"10", "8", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"10", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"10", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    1/((1 - Nc^2)*Sqrt[-4 + Nc^2])
 
Wig6j[{{"10", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    -2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[Nc*(3 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[(4 + Nc)/(3 + Nc)]/(Sqrt[2]*Nc*(-1 + Nc^2))
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[Nc*(3 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 2, 1}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (-32 - 20*Nc + 4*Nc^2 + Nc^3)/(Sqrt[2]*Nc*Sqrt[(3 + Nc)*(4 + Nc)]*
      (4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    (4 + 3*Nc)/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {1, 2, 1, 2}}] = 
    (3*Nc + Nc^2 - 3*Nc^3 - Nc^4)^(-1)
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {2, 2, 1, 1}}] = 
    (4 + 3*Nc)/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {2, 2, 2, 2}}] = 
    (-64 - 80*Nc - 12*Nc^2 + 16*Nc^3 + 3*Nc^4)/((-2 + Nc)*(-1 + Nc)*Nc^2*
      (1 + Nc)*(2 + Nc)*(3 + Nc)*(4 + Nc))
 
Wig6j[{{"27", "27", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"27", "27", "8", "8", "27", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "27", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((-1 + Nc)*Nc^(3/2)*Sqrt[3 + Nc])
 
Wig6j[{{"27", "27", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"27", "8", "27", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "8", "27", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[2]*Sqrt[(4 + Nc)/(3 + Nc)])/((-1 + Nc)*Nc*(2 + Nc))
 
Wig6j[{{"27", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"27", "8", "8", "27", "27", "8"}, {1, 2, 1, 2}}] = 
    2/((-1 + Nc)*Nc*(2 + Nc)*(3 + Nc))
 
Wig6j[{{"27", "8", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    (2 + Nc + Nc^2)/(Nc^2*(2 + Nc)*(3 + Nc)*(-1 + Nc^2))
 
Wig6j[{{"27", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = (Nc - Nc^3)^(-1)
 
Wig6j[{{"27", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"27", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    1/((-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    3/(Sqrt[2]*Sqrt[-4 + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    1/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    Sqrt[(-9 + Nc^2)/(-4 + Nc^2)]/(Sqrt[2]*(3*Nc + Nc^2 - 3*Nc^3 - Nc^4))
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (3*Sqrt[-9 + Nc^2])/(Sqrt[2]*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + 
       Nc^5))
 
Wig6j[{{"35", "10", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[-6 + Nc + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"35", "10", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[3]/(Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[3]*(3 + 5*Nc + Nc^2))/((-1 + Nc)*Nc*(3 + Nc)*(4 + Nc)*
       Sqrt[((-4 + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4))/
         (12 + 7*Nc + Nc^2)]))
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (3*Sqrt[3]*(-9 + 3*Nc + Nc^2))/(Nc*(2 - 3*Nc + Nc^2)*
      Sqrt[(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4)])
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    (Sqrt[3/2]*(9 + 9*Nc + 2*Nc^2))/(Nc^(3/2)*(1 + Nc)*
      Sqrt[((-2 + Nc)*(4 + Nc)*(-2 + Nc + Nc^2)*(-243 - 279*Nc - 18*Nc^2 + 
          76*Nc^3 + 29*Nc^4 + 3*Nc^5))/(-15 + 2*Nc + Nc^2)])
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (Sqrt[3/2]*(3 + Nc))/((1 + Nc)*(2 + Nc)*
      Sqrt[((-2 + Nc)^2*(-1 + Nc)*Nc*(4 + Nc)*(-243 - 279*Nc - 18*Nc^2 + 
          76*Nc^3 + 29*Nc^4 + 3*Nc^5))/(-15 + 2*Nc + Nc^2)])
 
Wig6j[{{"35", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"35", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    3/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"35", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[-9 + Nc^2]/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6)
 
Wig6j[{{"35", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    (-1 + 3*Nc)/(Nc*(1 + Nc)*(3 + Nc)*(4 - 4*Nc - Nc^2 + Nc^3))
 
Wig6j[{{"35", "10", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Nc*Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"35", "10", "8", "10", "27", "8"}, {2, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[(-3 + Nc)/(2 + Nc)])/(Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)))
 
Wig6j[{{"35", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)
 
Wig6j[{{"35", "10", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[-2 + Nc]*(-1 + Nc)*Nc^(3/2)*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"35", "10", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[6]/(Nc*Sqrt[8 + 6*Nc + Nc^2]*(3 + Nc - 3*Nc^2 - Nc^3))
 
Wig6j[{{"35", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    (6 + 4*Nc + 4*Nc^2)/(Nc^2*(3 + Nc)*(4 + Nc)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "10", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 
    18/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc)*(4 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"35", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"35", "10", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(-4 - 4*Nc + Nc^2 + Nc^3)/(3 + Nc)])/
     (4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Sqrt[2]*Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2)))
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    3/(Sqrt[2]*Sqrt[Nc*(3 + Nc)*(-4 + Nc^2)]*(-1 + Nc^2))
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    (-3*(2 + Nc))/(Sqrt[2]*Nc*(-1 + Nc^2)*Sqrt[-48 - 28*Nc + 8*Nc^2 + 
        7*Nc^3 + Nc^4])
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-8 + Nc)/(Sqrt[2]*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*
      Sqrt[(3 + Nc)*(4 + Nc)])
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    (Sqrt[3]*(3 + 5*Nc + Nc^2))/((-1 + Nc)*Nc*
      Sqrt[(-4 + Nc^2)*(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 
         3*Nc^4)])
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[3]*(-54 - 15*Nc + 5*Nc^2 + Nc^3))/((-1 + Nc)*Nc*(-4 + Nc^2)*
      Sqrt[(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4)])
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    -((Sqrt[3/2]*(3 + Nc)*(3 + 2*Nc)*Sqrt[(-15 + 2*Nc + Nc^2)/
         ((-1 + Nc)*(-48 - 28*Nc + 8*Nc^2 + 7*Nc^3 + Nc^4)*
          (-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4))])/(Nc^(3/2)*(1 + Nc)))
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (Sqrt[3/2]*(3 + Nc)*(7 + 4*Nc)*Sqrt[(-15 + 2*Nc + Nc^2)/
        ((-1 + Nc)*Nc*(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 
          3*Nc^4))])/((1 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"35", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3))
 
Wig6j[{{"35", "27", "8", "10bar", "27", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(6 - 7*Nc + Nc^3))
 
Wig6j[{{"35", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"35", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    (3*(2 + Nc))/((-1 + Nc)*Nc^(3/2)*(1 + Nc)*(3 + Nc)*
      Sqrt[-16 - 4*Nc + 4*Nc^2 + Nc^3])
 
Wig6j[{{"35", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    (10 + Nc)/(24*Nc + 2*Nc^2 - 29*Nc^3 - 3*Nc^4 + 5*Nc^5 + Nc^6)
 
Wig6j[{{"35", "27", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*(-5 + 6*Nc + 2*Nc^2))/((-1 + Nc)*Nc^2*(3 + Nc)*
      (-16 - 20*Nc + 5*Nc^3 + Nc^4))
 
Wig6j[{{"35", "27", "8", "35bar", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(3 + Nc)*(-8 + 2*Nc + Nc^2))
 
Wig6j[{{"35", "27", "8", "64", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc)*(4 + Nc))
 
Wig6j[{{"35", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"35", "35", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(3 + 2*Nc))/(Nc^(3/2)*Sqrt[(4 + Nc)*(-4 + Nc^2)]*(-1 + Nc^2))
 
Wig6j[{{"35", "35", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3/2]/(Sqrt[Nc*(4 + Nc)]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "35", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(1 + 2*Nc))/(Nc^(3/2)*(-1 + Nc^2)*
      Sqrt[-16 - 4*Nc + 4*Nc^2 + Nc^3])
 
Wig6j[{{"35", "35", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (3*Sqrt[3/2])/(Sqrt[Nc*(4 + Nc)]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "64", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[Nc^3*(4 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"35", "64", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[6]/(Sqrt[Nc*(4 + Nc)*(-4 + Nc^2)]*(-1 + Nc^2)))
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (-2*Sqrt[2])/(Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2))
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-2*Sqrt[2])/(Sqrt[12 + 7*Nc + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"64", "27", "64", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"64", "27", "64", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (2*Sqrt[3])/(Nc*(1 + Nc)*Sqrt[((-1 + Nc)^2*(1 + Nc)*(4 + Nc)*(5 + Nc))/
        (6 + Nc)])
 
Wig6j[{{"64", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"64", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"64", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"64", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    4/((-1 + Nc)*Nc*(1 + Nc)*(3 + Nc)*(4 + Nc))
 
Wig6j[{{"64", "27", "8", "64", "27", "8"}, {1, 1, 1, 1}}] = 
    (4*(8 + 3*Nc + Nc^2))/((-1 + Nc)*Nc^2*(1 + Nc)^2*(3 + Nc)*(4 + Nc)*
      (5 + Nc))
 
Wig6j[{{"64", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"64", "64", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(2 + Nc)/(5 + Nc)])/((-1 + Nc)*(Nc*(1 + Nc))^(3/2))
 
Wig6j[{{"64", "64", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 1/(2*(-1 + Nc^2))
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {2, 2, 1, 1}}] = 1/(2*(-1 + Nc^2))
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {2, 2, 2, 1}}] = 0
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (-12 + Nc^2)/(2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (2*Sqrt[2])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    (-2*Sqrt[2])/((-1 + Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-6*Sqrt[2])/(Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c111c3", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c111c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c111c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    (4*Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6])/((-9 + Nc^2)*
      (4 - 5*Nc^2 + Nc^4)^(3/2))
 
Wig6j[{{"c111c3", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    8/((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c111c3", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)
 
Wig6j[{{"c111c3", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6)
 
Wig6j[{{"c111c3", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c111c3", "10", "8", "c111c3", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c111c3", "10", "c111c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"c111c3", "10", "c111c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (2*Sqrt[3]*Sqrt[(-16 + Nc^2)/(-9 + Nc^2)])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c111c3", "35", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/((-1 + Nc)*Nc*Sqrt[(-2 + Nc)*(1 + Nc)*(2 + Nc)*(3 + Nc)])
 
Wig6j[{{"c111c3", "35", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[6]/(Sqrt[3 + 4*Nc + Nc^2]*(4 - 4*Nc - Nc^2 + Nc^3)))
 
Wig6j[{{"c111c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/((-1 + Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"c111c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (4*Sqrt[3]*Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6])/
     ((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4)^(3/2))
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/(Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2)))
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (Sqrt[2]*Sqrt[(-4 + Nc)/(-3 + Nc)])/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c21c21", "0", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[3]/(Sqrt[-6 - Nc + Nc^2]*(Nc - Nc^3)))
 
Wig6j[{{"c21c21", "0", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[6 - 5*Nc + Nc^2])/(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 
       3*Nc^4 + Nc^5))
 
Wig6j[{{"c21c21", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "0", "8", "0", "0", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "0", "8", "0", "0", "8"}, {2, 1, 1, 2}}] = 
    2/(Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4))
 
Wig6j[{{"c21c21", "0", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc^(3/2)*Sqrt[2 + Nc]*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c21", "0", "8", "0", "10", "8"}, {2, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[8 - 6*Nc + Nc^2])/(Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 
        3*Nc^4 + Nc^5)))
 
Wig6j[{{"c21c21", "0", "8", "10", "0", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc^2*(-6 - 7*Nc + Nc^3))
 
Wig6j[{{"c21c21", "0", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[6 - 5*Nc + Nc^2])/(Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 
        3*Nc^4 + Nc^5)))
 
Wig6j[{{"c21c21", "0", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[6]*Sqrt[(-2 + Nc)/(3 + Nc)])/(4*Nc - 5*Nc^3 + Nc^5))
 
Wig6j[{{"c21c21", "0", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    (6*Sqrt[(-4 + Nc^2)/(-9 + Nc^2)])/(Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "0", "8", "8", "0", "8"}, {1, 1, 1, 1}}] = 
    1/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c21c21", "0", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[3]/(Nc*(1 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*(-4 + Nc^2)]))
 
Wig6j[{{"c21c21", "0", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    3/(Nc^2*Sqrt[9 - 10*Nc^2 + Nc^4])
 
Wig6j[{{"c21c21", "0", "8", "c21c21", "0", "8"}, {1, 1, 1, 1}}] = 
    (6 - 7*Nc + 4*Nc^3)/((-3 + Nc)*Nc^2*(2 + Nc)*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "0", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 
    9/((-3 + Nc)*Nc*(2 + Nc)*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "0", "8", "c21c21", "27", "8"}, {1, 1, 1, 1}}] = 
    9/(Nc^2*(-9 + Nc^2)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[3]*Sqrt[(-4 + Nc^2)/((-9 + Nc^2)*(-1 + Nc^2)^3)])/Nc)
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 2, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 3, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    Sqrt[(27 + 30*Nc + 6*Nc^2)/(-9 + Nc^2)]/((2 + Nc)*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 4, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 4, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[2]/(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    Sqrt[2]/((-1 + Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-3*Sqrt[2])/(Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "10", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[3]/(Sqrt[-6 + Nc + Nc^2]*(Nc - Nc^3)))
 
Wig6j[{{"c21c21", "10", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3]/(Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c21", "10", "8", "0", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -6/((-3 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"c21c21", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -2/(Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    8/(-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)
 
Wig6j[{{"c21c21", "10", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc*Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c21", "10", "8", "10", "27", "8"}, {2, 1, 1, 1}}] = 
    (Sqrt[6]*Sqrt[(2 + Nc)/(-3 + Nc)])/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c21", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c21", "10", "8", "27", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -6/((-1 + Nc)*Nc*(1 + Nc)*(3 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"c21c21", "10", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[-2 + Nc]*Nc^(3/2)*(3 + Nc - 3*Nc^2 - Nc^3))
 
Wig6j[{{"c21c21", "10", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    (Sqrt[6]*Sqrt[8 + 6*Nc + Nc^2])/(Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 
       3*Nc^4 + Nc^5))
 
Wig6j[{{"c21c21", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc*(3 + Nc)*(-4 + Nc^2)*(-1 + Nc^2))
 
Wig6j[{{"c21c21", "10", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    (-4 + 5*Nc^2 - Nc^4)^(-1)
 
Wig6j[{{"c21c21", "10", "8", "8", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -3/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c21c21", "10", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/((-1 + Nc)*Nc*Sqrt[(1 + Nc)*(3 + Nc)*(-4 + Nc^2)])
 
Wig6j[{{"c21c21", "10", "8", "c111c3", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)
 
Wig6j[{{"c21c21", "10", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 
    (-31 + 4*Nc^2)/((-9 + Nc^2)*(-4 + Nc^2)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "10", "8", "c21c21", "10bar", "8"}, {1, 1, 1, 1}}] = 
    9/((-9 + Nc^2)*(-4 + Nc^2)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "10", "8", "c21c21", "27", "8"}, {1, 1, 1, 1}}] = 
    9/((-3 + Nc)*(-2 + Nc)*Nc*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[3]/(Sqrt[-9 + Nc^2]*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    -(((-1 + 3*Nc + Nc^2)*Sqrt[(27 + 30*Nc + 6*Nc^2)/(36 - 13*Nc^2 + Nc^4)])/
      ((-1 + Nc^2)^(3/2)*(9 + 10*Nc + 2*Nc^2)))
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (Sqrt[3]*(-18 - 10*Nc + 3*Nc^2 + Nc^3))/((-4 + Nc^2)*(-1 + Nc^2)^(3/2)*
      Sqrt[(-9 + Nc^2)*(9 + 10*Nc + 2*Nc^2)])
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 4, 1, 1}}] = 
    (Sqrt[3]*(2 + Nc))/((-1 + Nc^2)^(3/2)*
      Sqrt[((12 - 4*Nc - 3*Nc^2 + Nc^3)*(27 + 39*Nc + 16*Nc^2 + 2*Nc^3))/
        (-16 + Nc^2)])
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 4, 1, 2}}] = 
    (Sqrt[3]*Nc)/((-2 + Nc)*(-1 + Nc)*(1 + Nc)*
      Sqrt[((-3 + Nc)*(-1 + Nc^2)*(27 + 39*Nc + 16*Nc^2 + 2*Nc^3))/
        (-16 + Nc^2)])
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2))
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    -((Sqrt[2]*Sqrt[(4 + Nc)/(3 + Nc)])/(Nc*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c21", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(6 - 7*Nc + Nc^3))
 
Wig6j[{{"c21c21", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    -2/(Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4))
 
Wig6j[{{"c21c21", "27", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4))
 
Wig6j[{{"c21c21", "27", "8", "64", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)^2*(3 + Nc))
 
Wig6j[{{"c21c21", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"c21c21", "27", "8", "c21c21", "27", "8"}, {1, 1, 1, 1}}] = 
    (-6 - 7*Nc + 4*Nc^3)/((-3 + Nc)*(-2 + Nc)*Nc^2*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    (Sqrt[3]*Sqrt[(-4 + Nc^2)/((-9 + Nc^2)*(-1 + Nc^2)^3)])/Nc
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 2, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 3, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (-9*Sqrt[3])/((-2 + Nc)*(-1 + Nc)^(3/2)*(1 + Nc)*
      Sqrt[(9 + 10*Nc + 2*Nc^2)*(-9 - 9*Nc + Nc^2 + Nc^3)])
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 4, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 4, 1, 2}}] = 
    (2*Sqrt[3]*Nc)/((-2 + Nc)*(-1 + Nc^2)^(3/2)*
      Sqrt[((-3 + Nc)*(3 + Nc)*(9 + 10*Nc + 2*Nc^2))/(-16 + Nc^2)])
 
Wig6j[{{"c21c21", "35", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[3]*Sqrt[-6 + Nc + Nc^2])/((Nc + Nc^2)*(6 - 7*Nc + Nc^3)))
 
Wig6j[{{"c21c21", "35", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[(3 + Nc)/(2 + Nc)])/((1 + Nc)*(6 - 7*Nc + Nc^3)))
 
Wig6j[{{"c21c21", "35", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[-6 + Nc + Nc^2]*(-Nc + Nc^3))
 
Wig6j[{{"c21c21", "35", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3]/(Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/((-1 + Nc)^(3/2)*Nc*Sqrt[(-3 + Nc)*(1 + Nc)*(3 + Nc)])
 
Wig6j[{{"c21c21", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[-9 + Nc^2]*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c21c21", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[3]/((-1 + Nc^2)^(3/2)*Sqrt[36 - 13*Nc^2 + Nc^4]))
 
Wig6j[{{"c21c21", "c21c21", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/((Nc + Nc^2)*Sqrt[9 - 10*Nc^2 + Nc^4])
 
Wig6j[{{"c21c21", "c21c21", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    3/(Sqrt[2]*Sqrt[(-3 + Nc)*Nc*(-4 + Nc^2)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    (-3*(-2 + Nc))/(Sqrt[2]*Nc*(-1 + Nc^2)*
      Sqrt[-48 + 28*Nc + 8*Nc^2 - 7*Nc^3 + Nc^4])
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    -((8 + Nc)/(Sqrt[2]*Nc*(1 + Nc)*Sqrt[12 - 7*Nc + Nc^2]*(-2 + Nc + Nc^2)))
 
Wig6j[{{"c21c3", "0", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[(-3 + Nc)*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "0", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[6 - 5*Nc + Nc^2])/((-3 + Nc)*(-2 + Nc)*(1 + Nc)*
       (-2 + Nc + Nc^2)))
 
Wig6j[{{"c21c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 2}}] = 
    (3*(-2 + Nc))/((-3 + Nc)*(-1 + Nc)*Nc^(3/2)*(1 + Nc)*
      Sqrt[16 - 4*Nc - 4*Nc^2 + Nc^3])
 
Wig6j[{{"c21c3", "0", "8", "0", "0", "8"}, {2, 1, 1, 2}}] = 
    (10 - Nc)/((-3 + Nc)*Nc*(1 + Nc)*(8 - 6*Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "0", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc^(3/2)*Sqrt[2 + Nc]*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "0", "8", "0", "10", "8"}, {2, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc*Sqrt[8 - 6*Nc + Nc^2]*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "0", "8", "10", "0", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "0", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[6 - 5*Nc + Nc^2])/((-3 + Nc)*(-2 + Nc)*Nc*(1 + Nc)*
       (-2 + Nc + Nc^2)))
 
Wig6j[{{"c21c3", "0", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[6]*Sqrt[(3 + Nc)/(-2 + Nc)])/(Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)))
 
Wig6j[{{"c21c3", "0", "8", "10bar", "0", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(-6 - 7*Nc + Nc^3))
 
Wig6j[{{"c21c3", "0", "8", "8", "0", "8"}, {1, 1, 1, 1}}] = 
    -2/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c21c3", "0", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(4 - 4*Nc - Nc^2 + Nc^3)/(-3 + Nc)])/
     (4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c3", "0", "8", "c21c21", "0", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4))
 
Wig6j[{{"c21c3", "0", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c3", "0", "8", "c21c3", "0", "8"}, {1, 1, 1, 1}}] = 
    (2*(-5 - 6*Nc + 2*Nc^2))/((-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc)*(2 + Nc)*
      (8 - 6*Nc + Nc^2))
 
Wig6j[{{"c21c3", "0", "8", "c21c3", "10", "8"}, {1, 1, 1, 1}}] = 
    18/(Nc^2*(48 - 28*Nc - 56*Nc^2 + 35*Nc^3 + 7*Nc^4 - 7*Nc^5 + Nc^6))
 
Wig6j[{{"c21c3", "0", "8", "c3c21", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-4 + Nc)*(-3 + Nc)*Nc^2*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    (21 - 2*Nc - 4*Nc^2 + Nc^3)/(Nc*(-1 + Nc^2)*
      Sqrt[(-48 + 28*Nc + 8*Nc^2 - 7*Nc^3 + Nc^4)*(-3 + 30*Nc - 8*Nc^2 - 
         4*Nc^3 + Nc^4)])
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (3*(-6 + 33*Nc - 8*Nc^2 - 4*Nc^3 + Nc^4))/(Nc*(4 - 5*Nc^2 + Nc^4)*
      Sqrt[(12 - 7*Nc + Nc^2)*(-3 + 30*Nc - 8*Nc^2 - 4*Nc^3 + Nc^4)])
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    -((-1 + 2*Nc)/(Sqrt[2]*(-1 + Nc)*Nc^(3/2)*
       Sqrt[((1 + Nc)*(2 + Nc)*(8 - 6*Nc + Nc^2)*(-3 + 30*Nc - 8*Nc^2 - 
           4*Nc^3 + Nc^4))/((-3 + Nc)*(-15 - 2*Nc + Nc^2))]))
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    -3/(Sqrt[2]*(4 - 4*Nc - Nc^2 + Nc^3)*
      Sqrt[(Nc*(12 - 111*Nc - 61*Nc^2 + 70*Nc^3 - 7*Nc^5 + Nc^6))/
        (45 - 9*Nc - 5*Nc^2 + Nc^3)])
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -3/(Sqrt[2]*Sqrt[-4 + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    1/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    -(Sqrt[(-9 + Nc^2)/(-4 + Nc^2)]/(Sqrt[2]*Nc*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-3*Sqrt[-9 + Nc^2])/(Sqrt[2]*(-3 + Nc)*(-1 + Nc)*
      (-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -2/(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)
 
Wig6j[{{"c21c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -3/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[-9 + Nc^2]/((-3 + Nc)*(-1 + Nc)*Nc*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    (-1 - 3*Nc)/((-3 + Nc)*(-1 + Nc)*Nc*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c3", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(4*Nc^2 - 5*Nc^4 + Nc^6)
 
Wig6j[{{"c21c3", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c21c3", "10", "8", "c111c3", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*(-1 + Nc)*Nc*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "10", "8", "c21c3", "10", "8"}, {1, 1, 1, 1}}] = 
    (6 - 4*Nc + 4*Nc^2)/((-4 + Nc)*(-3 + Nc)*Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -(((21 - 2*Nc - 4*Nc^2 + Nc^3)*(Nc*(-4 - 4*Nc + Nc^2 + Nc^3))^(3/2))/
      ((-1 + Nc)*(Nc*(1 + Nc))^(5/2)*(-4 + Nc^2)^2*
       Sqrt[(-4 + Nc)*(9 - 93*Nc + 54*Nc^2 + 4*Nc^3 - 7*Nc^4 + Nc^5)]))
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (9 - 24*Nc - 2*Nc^2 + Nc^3)/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc)*
      Sqrt[(-4 + Nc)*(9 - 93*Nc + 54*Nc^2 + 4*Nc^3 - 7*Nc^4 + Nc^5)])
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    (-1 + 2*Nc)/(Sqrt[2]*(-1 + Nc)*Nc*
      Sqrt[((-4 + Nc)*Nc*(1 + Nc)*(-4 + Nc^2)*(-3 + 30*Nc - 8*Nc^2 - 4*Nc^3 + 
          Nc^4))/(45 - 9*Nc - 5*Nc^2 + Nc^3)])
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (-5 + 4*Nc)/(Sqrt[2]*(-1 + Nc)*(-4 + Nc^2)*
      Sqrt[(Nc*(12 - 111*Nc - 61*Nc^2 + 70*Nc^3 - 7*Nc^5 + Nc^6))/
        (45 - 9*Nc - 5*Nc^2 + Nc^3)])
 
Wig6j[{{"c21c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Nc*(1 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*(-4 + Nc^2)])
 
Wig6j[{{"c21c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[6]/(Sqrt[3 - 4*Nc + Nc^2]*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[(-3 + Nc)*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3]/(Sqrt[6 - 5*Nc + Nc^2]*(2 + Nc - 2*Nc^2 - Nc^3))
 
Wig6j[{{"c21c3", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[(-3 + Nc)*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[(-2 + Nc)/(-3 + Nc)])/(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(-1 + 2*Nc))/(Nc^(3/2)*(-1 + Nc^2)*
      Sqrt[16 - 4*Nc - 4*Nc^2 + Nc^3])
 
Wig6j[{{"c21c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (3*Sqrt[3/2])/(Sqrt[(-4 + Nc)*Nc]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "c21c3", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(-3 + 2*Nc))/((-1 + Nc)*Nc^(3/2)*(1 + Nc)*
      Sqrt[(-4 + Nc)*(-4 + Nc^2)])
 
Wig6j[{{"c21c3", "c21c3", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3/2]/(Sqrt[(-4 + Nc)*Nc]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[2])/(Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2))
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (2*Sqrt[2])/(Sqrt[12 - 7*Nc + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"c3c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c3c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c3c3", "0", "8", "0", "0", "8"}, {2, 1, 1, 2}}] = 
    -4/((-3 + Nc)*Nc*(1 + Nc)*(4 - 5*Nc + Nc^2))
 
Wig6j[{{"c3c3", "0", "8", "10", "0", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c3c3", "0", "8", "8", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c3c3", "0", "8", "c21c21", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*(-1 + Nc)^2*Nc^2*(1 + Nc))
 
Wig6j[{{"c3c3", "0", "8", "c21c3", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-4 + Nc)*(-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c3c3", "0", "8", "c3c3", "0", "8"}, {1, 1, 1, 1}}] = 
    (4*(8 - 3*Nc + Nc^2))/((-5 + Nc)*(-4 + Nc)*(-3 + Nc)*(-1 + Nc)^2*Nc^2*
      (1 + Nc))
 
Wig6j[{{"c3c3", "0", "c3c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"c3c3", "0", "c3c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (2*Sqrt[3])/((-1 + Nc)*Nc*Sqrt[((-5 + Nc)*(-4 + Nc)*(-1 + Nc)*(1 + Nc)^2)/
        (-6 + Nc)])
 
Wig6j[{{"c3c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[(-4 + Nc)*Nc^3]*(-1 + Nc^2))
 
Wig6j[{{"c3c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (Sqrt[6]*Sqrt[(-4 + Nc^2)/((-4 + Nc)*Nc)])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c3c3", "c3c3", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(-2 + Nc)/((-5 + Nc)*(-1 + Nc)^3*Nc^3)])/(1 + Nc)
 
Wig6j[{{"c3c3", "c3c3", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 


(* ::Subsection::Closed:: *)
(*Functions to draw and evaluate Wigner coefficients*)


Dim[Representation_] := Representation /. RepresentationDimensionRules
 
RepresentationDimensionRules = {"8" -> -1 + Nc^2, "1" -> 1, 
     "10" -> (4 - 5*Nc^2 + Nc^4)/4, "10bar" -> (4 - 5*Nc^2 + Nc^4)/4, 
     "27" -> (Nc^2*(-3 + 2*Nc + Nc^2))/4, "0" -> (Nc^2*(-3 - 2*Nc + Nc^2))/4, 
     "35" -> (Nc^2*(16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4))/18, 
     "c111c3" -> (-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)/36, 
     "c21c21" -> ((-9 + Nc^2)*(-1 + Nc^2)^2)/9, 
     "c21c3" -> (Nc^2*(16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4))/18, 
     "35bar" -> (Nc^2*(16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4))/18, 
     "c3c111" -> (-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)/36, 
     "c3c21" -> (Nc^2*(16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4))/18, 
     "64" -> (Nc^2*(1 + Nc)^2*(-5 + 4*Nc + Nc^2))/36, 
     "c3c3" -> ((-1 + Nc)^2*Nc^2*(-5 - 4*Nc + Nc^2))/36}
 
BirdTrackOfWignerCoefficient[{\[Alpha]_, \[Beta]_, \[Gamma]_, \[Delta]_, 
      \[Epsilon]_, \[Zeta]_}, {v1_, v2_, v3_, v4_}] := 
    Module[{edgeConnections = {1 -> 2, 2 -> 3, 3 -> 1, 4 -> 2, 4 -> 3, 
        1 -> 4}, edgeRepresentations = {\[Gamma], \[Alpha], \[Beta], 
        \[Epsilon], \[Zeta], \[Delta]}, vLabels = 
       {1 -> Placed[ToString[v1], Center], 2 -> Placed[ToString[v2], Center], 
        3 -> Placed[ToString[v3], Center], 4 -> Placed[ToString[v4], 
          Center]}}, Graph[edgeConnections, EdgeStyle -> Thick, 
      EdgeLabels -> Table[edgeConnections[[i]] -> edgeRepresentations[[i]], 
        {i, Length[edgeConnections]}], VertexShapeFunction -> "Circle", 
      EdgeLabelStyle -> Directive[30, Background -> White], 
      VertexLabels -> vLabels, VertexStyle -> White, VertexSize -> 0.1, 
      VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}]]
 
DebugWignerCoefficientFunctions = False
 
ProductOfRepWithAdjointRep[Representation_] := Representation /. 
     ProductOfRepresentationWithAdjointRepresentationRules
 
ProductOfRepresentationWithAdjointRepresentationRules = 
    {"1" -> {"8"}, "8" -> {"1", "8", "8", "0", "10bar", "10", "27"}, 
     "0" -> {"8", "0", "0", "10bar", "10", "c3c3", "c3c21", "c21c3", 
       "c21c21"}, "10bar" -> {"8", "0", "10bar", "10bar", "27", "c3c21", 
       "c3c111", "c21c21", "35bar"}, "10" -> {"8", "0", "10", "10", "27", 
       "c21c3", "c21c21", "c111c3", "35"}, 
     "27" -> {"8", "10bar", "10", "27", "27", "c21c21", "35bar", "35", "64"}, 
     "c3c3" -> {"0", "c3c3", "c3c3", "c3c21", "c21c3"}, 
     "c3c21" -> {"0", "10bar", "c3c3", "c3c21", "c3c21", "c3c21", "c3c111", 
       "c21c21"}, "c3c111" -> {"10bar", "c3c21", "c3c111", "c3c111", 
       "35bar"}, "c21c3" -> {"0", "10", "c3c3", "c21c3", "c21c3", "c21c3", 
       "c21c21", "c111c3"}, "c21c21" -> {"0", "10bar", "10", "27", "c3c21", 
       "c21c3", "c21c21", "c21c21", "c21c21", "c21c21", "35bar", "35"}, 
     "35bar" -> {"10bar", "27", "c3c111", "c21c21", "35bar", "35bar", 
       "35bar", "64"}, "c111c3" -> {"10", "c21c3", "c111c3", "c111c3", "35"}, 
     "35" -> {"10", "27", "c21c21", "c111c3", "35", "35", "35", "64"}, 
     "64" -> {"27", "35bar", "35", "64", "64"}}
 
RepresentationsWithFirstOccUpTo3 = {"1", "8", "0", "10bar", "10", "27", 
     "c3c3", "c3c21", "c3c111", "c21c3", "c21c21", "35bar", "c111c3", "35", 
     "64"}
 
SortingRepresentationsNumbers = {"c3c3" -> 1, "c21c3" -> 2, "c3c21" -> 3, 
     "c21c21" -> 4, "c111c3" -> 5, "c3c111" -> 6, "35" -> 7, "35bar" -> 8, 
     "64" -> 9, "0" -> 10, "10" -> 11, "10bar" -> 12, "27" -> 13, "1" -> 14, 
     "8" -> 15}
 
RotateWignerCoefficientCounterclockwise[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Gamma], \[Alpha], \[Beta], \[Zeta] /. ConjugationRules, 
        \[Delta] /. ConjugationRules, \[Epsilon]}, 
       Wigner[[2]][[{3, 1, 2, 4}]]}]]
 
ConjugationRules = {"1" -> "1", "8" -> "8", "0" -> "0", "10bar" -> "10", 
     "10" -> "10bar", "27" -> "27", "c3c3" -> "c3c3", "c3c21" -> "c21c3", 
     "c3c111" -> "c111c3", "c21c3" -> "c3c21", "c21c21" -> "c21c21", 
     "35bar" -> "35", "c111c3" -> "c3c111", "35" -> "35bar", "64" -> "64"}
 
SwapVerticesInWignerCoefficient[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Gamma] /. ConjugationRules, \[Delta], \[Epsilon], \[Zeta], 
        \[Alpha] /. ConjugationRules, \[Beta]}, Wigner[[2]][[{4, 2, 1, 3}]]}]]
 
Sort3RepresentationList[{{\[Alpha]_, \[Beta]_, \[Gamma]_, "8", "8", "8"}, 
      {vertex1_, vertex2_, vertex3_, vertex4_}}] := 
    Module[{SortedList = {{\[Alpha], vertex3}, {\[Beta], vertex1}, 
        {\[Gamma], vertex2}}, SortingList, SortedListReverse, 
      SortingListReverse, Representations, RepresentationsConjugated, 
      AllEqualPermutations, AllEqualPermutationsOrdering, 
      WasItConjugated = False, OutputWigner}, 
     Representations = Sort[{SortedList[[1]][[1]], SortedList[[2]][[1]], 
          SortedList[[3]][[1]]} /. SortingRepresentationsNumbers]; 
      RepresentationsConjugated = 
       Sort[{SortedList[[1]][[1]], SortedList[[2]][[1]], SortedList[[3]][[
            1]]} /. ConjugationRules /. SortingRepresentationsNumbers]; 
      If[Sort[{Representations, RepresentationsConjugated}][[1]] == 
         RepresentationsConjugated && Representations != 
         RepresentationsConjugated, 
       SortedList = SortedList /. ConjugationRules; WasItConjugated = True]; 
      SortedListReverse = {{SortedList[[3]][[1]], SortedList[[2]][[2]]}, 
        {SortedList[[2]][[1]], SortedList[[1]][[2]]}, {SortedList[[1]][[1]], 
         SortedList[[3]][[2]]}}; SortingList = 
       Table[{SortedList[[i]][[1]] /. SortingRepresentationsNumbers, 
         SortedList[[i]][[2]]}, {i, Length[SortedList]}]; 
      SortingListReverse = Table[{SortedListReverse[[i]][[1]] /. 
          SortingRepresentationsNumbers, SortedListReverse[[i]][[2]]}, 
        {i, Length[SortedListReverse]}]; AllEqualPermutations = 
       Join[NestList[#1[[{3, 1, 2}]] & , SortedList, 2], 
        NestList[#1[[{3, 1, 2}]] & , SortedListReverse, 2]]; 
      AllEqualPermutationsOrdering = Ordering[
        Join[NestList[#1[[{3, 1, 2}]] & , SortingList, 2], 
         NestList[#1[[{3, 1, 2}]] & , SortingListReverse, 2]]]; 
      SortedList = AllEqualPermutations[[AllEqualPermutationsOrdering[[1]]]]; 
      OutputWigner = {{SortedList[[1]][[1]], SortedList[[2]][[1]], 
         SortedList[[3]][[1]], "8", "8", "8"}, {SortedList[[2]][[2]], 
         SortedList[[3]][[2]], SortedList[[1]][[2]], vertex4}}; 
      Return[{OutputWigner, WasItConjugated}]]
 
Sort3RepresentationCoefficient[Wigner_] := 
    Module[{InternalWigner = Wigner, v1, v2, v3, v4, vertices, 
      NumberOfAntisymmetricTripleGluonVertices, NumberOfRotations = 0, 
      TripleGluonVertexToAccept, SortedWigner, Conjugated}, 
     v1 := {Sort[InternalWigner[[1]][[{2, 3, 4}]]], InternalWigner[[2]][[
         1]]}; v2 := {Sort[InternalWigner[[1]][[{1, 5, 3}]]], 
        InternalWigner[[2]][[2]]}; 
      v3 := {Sort[InternalWigner[[1]][[{1, 2, 6}]]], InternalWigner[[2]][[
         3]]}; v4 := {Sort[InternalWigner[[1]][[{4, 5, 6}]]], 
        InternalWigner[[2]][[4]]}; vertices := {v1, v2, v3, v4}; 
      NumberOfAntisymmetricTripleGluonVertices = Count[vertices, 
        {{"8", "8", "8"}, 1}]; If[NumberOfAntisymmetricTripleGluonVertices > 
        0, TripleGluonVertexToAccept = 1, TripleGluonVertexToAccept = 2]; 
      While[v4 != {{"8", "8", "8"}, TripleGluonVertexToAccept} && 
        NumberOfRotations < 4, NumberOfRotations++; 
        If[v3 == {{"8", "8", "8"}, TripleGluonVertexToAccept}, 
         InternalWigner = SwapVerticesInWignerCoefficient[InternalWigner], 
         InternalWigner = RotateWignerCoefficientCounterclockwise[
           InternalWigner]]]; {SortedWigner, Conjugated} = 
       Sort3RepresentationList[InternalWigner]; Clear[v1, v2, v3, v4]; 
      Return[{SortedWigner, Conjugated}]]
 
Sort4RepresentationList[{{\[Alpha]_, \[Beta]_, "8", \[Gamma]_, \[Delta]_, 
       "8"}, {vertex1_, vertex2_, vertex3_, vertex4_}}] := 
    Module[{RepList = {{\[Alpha], vertex3}, {\[Beta], vertex1}, 
        {\[Gamma], vertex4}, {\[Delta], vertex2}}, RepListReverse = 
       {{\[Beta], vertex3}, {\[Alpha], vertex2}, {\[Delta], vertex4}, 
        {\[Gamma], vertex1}}, SortingList, SortingListReverse, 
      Representations, RepresentationsConjugated, AllEqualPermutations, 
      AllEqualPermutationsOrdering, WasItConjugated = False, OutputWigner}, 
     Representations = Sort[Table[RepList[[ii]][[1]], 
          {ii, Length[RepList]}] /. SortingRepresentationsNumbers]; 
      RepresentationsConjugated = 
       Sort[Table[RepList[[ii]][[1]], {ii, Length[RepList]}] /. 
          ConjugationRules /. SortingRepresentationsNumbers]; 
      If[Sort[{Representations, RepresentationsConjugated}][[1]] == 
         RepresentationsConjugated && Representations != 
         RepresentationsConjugated, RepList = RepList /. ConjugationRules; 
        RepListReverse = RepListReverse /. ConjugationRules; 
        WasItConjugated = True]; SortingList = 
       Table[{RepList[[i]][[1]] /. SortingRepresentationsNumbers, 
         RepList[[i]][[2]]}, {i, Length[RepList]}]; SortingListReverse = 
       Table[{RepListReverse[[i]][[1]] /. SortingRepresentationsNumbers, 
         RepListReverse[[i]][[2]]}, {i, Length[RepListReverse]}]; 
      AllEqualPermutations = Join[NestList[#1[[{4, 1, 2, 3}]] & , RepList, 
         3], NestList[#1[[{4, 1, 2, 3}]] & , RepListReverse, 3]]; 
      AllEqualPermutationsOrdering = Ordering[
        Join[NestList[#1[[{4, 1, 2, 3}]] & , SortingList, 3], 
         NestList[#1[[{4, 1, 2, 3}]] & , SortingListReverse, 3]]]; 
      If[EvenQ[AllEqualPermutationsOrdering[[1]]], WasItConjugated = 
         !WasItConjugated]; RepList = AllEqualPermutations[[
        AllEqualPermutationsOrdering[[1]]]]; OutputWigner = 
       {{RepList[[1]][[1]], RepList[[2]][[1]], "8", RepList[[3]][[1]], 
         RepList[[4]][[1]], "8"}, {RepList[[2]][[2]], RepList[[4]][[2]], 
         RepList[[1]][[2]], RepList[[3]][[2]]}}; 
      Return[{OutputWigner, WasItConjugated}]]
 
Sort4RepresentationCoefficient[Wigner_] := 
    Module[{InternalWigner = Wigner, v1, v2, v3, v4, vertices, 
      NumberOfRotations = 0, NumberOfAntisymmetricTripleGluonVertices, 
      Conjugated}, v1 := {Sort[InternalWigner[[1]][[{2, 3, 4}]]], 
        InternalWigner[[2]][[1]]}; 
      v2 := {Sort[InternalWigner[[1]][[{1, 5, 3}]]], InternalWigner[[2]][[
         2]]}; v3 := {Sort[InternalWigner[[1]][[{1, 2, 6}]]], 
        InternalWigner[[2]][[3]]}; 
      v4 := {Sort[InternalWigner[[1]][[{4, 5, 6}]]], InternalWigner[[2]][[
         4]]}; vertices := {v1, v2, v3, v4}; 
      NumberOfAntisymmetricTripleGluonVertices = Count[vertices, 
        {{"8", "8", "8"}, 1}]; If[NumberOfAntisymmetricTripleGluonVertices != 
        0, Print["WARNING! This coefficient has triple-gluon vertices, hence \
it should be sorted with Sort3RepresentationCoefficient."]]; 
      While[InternalWigner[[1]][[{3, 6}]] != {"8", "8"} && 
        NumberOfRotations < 4, NumberOfRotations++; InternalWigner = 
         RotateWignerCoefficientCounterclockwise[InternalWigner]]; 
      {InternalWigner, Conjugated} = Sort4RepresentationList[InternalWigner]; 
      Clear[v1, v2, v3, v4]; Return[{InternalWigner, Conjugated}]]
 
Wigner6jCoefficient[{rep\[Alpha]_, rep\[Beta]_, rep\[Gamma]_, rep\[Delta]_, 
      rep\[Epsilon]_, rep\[Zeta]_}, {vertexa_, vertexb_, vertexc_, vertexd_}, 
     {ordera_, orderb_, orderc_, orderd_}, OutputRepresentations_] := 
    Module[{InternalWigner = {{rep\[Alpha], rep\[Beta], rep\[Gamma], 
         rep\[Delta], rep\[Epsilon], rep\[Zeta]}, {vertexa, vertexb, vertexc, 
         vertexd}}, v1, v2, v3, v4, vertices, vertexOrders, 
      TripleGluonVertices, NumberOfTripleGluonVertices, sign = 1, 
      ConjugatedFlag}, v1 := {Sort[InternalWigner[[1]][[{2, 3, 4}]]], 
        InternalWigner[[2]][[1]]}; 
      v2 := {Sort[InternalWigner[[1]][[{1, 5, 3}]]], InternalWigner[[2]][[
         2]]}; v3 := {Sort[InternalWigner[[1]][[{1, 2, 6}]]], 
        InternalWigner[[2]][[3]]}; 
      v4 := {Sort[InternalWigner[[1]][[{4, 5, 6}]]], InternalWigner[[2]][[
         4]]}; vertices := {v1, v2, v3, v4}; vertexOrders = 
       {ordera, orderb, orderc, orderd}; 
      If[Complement[InternalWigner[[1]], 
         RepresentationsWithFirstOccUpTo3] =!= {}, 
       Print["Error! Invalid representations in the argument of \
Wigner6jCoefficient! The invalid representations were ", 
         Complement[InternalWigner[[1]], RepresentationsWithFirstOccUpTo3], 
         ".\nSee RepresentationsWithFirstOccUpTo3 for valid representations."]\
; Return[Null]]; If[Complement[Table[VertexSymmetries[vert$$], 
          {vert$$, vertices}], {1, -1}] =!= {}, 
       Print["Error! Invalid vertices in the argument of Wigner6jCoefficient! \
The invalid vertices were ", Complement[Table[VertexSymmetries[vert$$], 
           {vert$$, vertices}], {1, -1}], 
         ".\nSee VertexSymmetriesRules for valid vertices."]; Return[0]]; 
      If[Complement[vertexOrders, {1, -1}] =!= {}, 
       Print["Error! Invalid vertex orders in the argument of \
Wigner6jCoefficient! The invalid vertex orders were ", 
         Complement[vertexOrders, {1, -1}], 
         ".\nThe vertex orders should be +1 or -1."]; Return[Null]]; 
      If[OutputRepresentations =!= True && OutputRepresentations =!= False, 
       Print["Error! Invalid option for OutputRepresentations, it should be \
True or False, it was ", OutputRepresentations, "."]; Return[Null]]; 
      TripleGluonVertices = {v1[[1]] == {"8", "8", "8"}, 
        v2[[1]] == {"8", "8", "8"}, v3[[1]] == {"8", "8", "8"}, 
        v4[[1]] == {"8", "8", "8"}}; 
      sign *= Product[If[vertexOrders[[ii]] == -1, VertexSymmetries[
          vertices[[ii]]], 1], {ii, 4}]; If[DebugWignerCoefficientFunctions, 
       Print["The sign from vertex orders is ", sign]]; 
      NumberOfTripleGluonVertices = Count[TripleGluonVertices, True]; 
      If[NumberOfTripleGluonVertices >= 1, 
       If[DebugWignerCoefficientFunctions, 
         Print[
          "It is a Wigner 6j coefficient with 3 arbitrary representations!"]]\
; {InternalWigner, ConjugatedFlag} = Sort3RepresentationCoefficient[
          InternalWigner]; sign *= Product[VertexSymmetries[vertices[[ii]]], 
          {ii, 4}], If[DebugWignerCoefficientFunctions, 
         Print[
          "It is a Wigner 6j coefficient with 4 arbitrary representations!"]]\
; {InternalWigner, ConjugatedFlag} = Sort4RepresentationCoefficient[
          InternalWigner]; sign *= Product[VertexSymmetries[vertices[[ii]]], 
          {ii, 3, 4}]]; If[ConjugatedFlag, 
       sign *= Product[VertexSymmetries[vertices[[ii]]], {ii, 4}]]; 
      If[DebugWignerCoefficientFunctions, Print[{InternalWigner, sign}]]; 
      If[OutputRepresentations, Clear[v1, v2, v3, v4]; 
        Return[{sign*Wig6j[InternalWigner], InternalWigner}]]; 
      Clear[v1, v2, v3, v4]; Return[sign*Wig6j[InternalWigner]]]
 
Wigner6jCoefficient[{rep\[Alpha]_, rep\[Beta]_, rep\[Gamma]_, rep\[Delta]_, 
      rep\[Epsilon]_, rep\[Zeta]_}, {vertexa_, vertexb_, vertexc_, vertexd_}, 
     {ordera_, orderb_, orderc_, orderd_}] := Wigner6jCoefficient[
     {rep\[Alpha], rep\[Beta], rep\[Gamma], rep\[Delta], rep\[Epsilon], 
      rep\[Zeta]}, {vertexa, vertexb, vertexc, vertexd}, 
     {ordera, orderb, orderc, orderd}, False]
 
VertexSymmetries[{Representations_, InstanceOfVertex_}] := 
    {Sort[Representations], InstanceOfVertex} /. VertexSymmetriesRules
 
VertexSymmetriesRules = {{{"8", "8", "8"}, 1} -> -1, 
     {{"1", "8", "8"}, 1} -> 1, {{"8", "8", "8"}, 2} -> 1, 
     {{"10bar", "8", "8"}, 1} -> -1, {{"10", "8", "8"}, 1} -> -1, 
     {{"0", "8", "8"}, 1} -> 1, {{"27", "8", "8"}, 1} -> 1, 
     {{"0", "0", "8"}, 1} -> -1, {{"0", "10bar", "8"}, 1} -> 1, 
     {{"0", "10", "8"}, 1} -> 1, {{"10bar", "10bar", "8"}, 1} -> 1, 
     {{"10", "10", "8"}, 1} -> 1, {{"10bar", "27", "8"}, 1} -> 1, 
     {{"10", "27", "8"}, 1} -> 1, {{"27", "27", "8"}, 1} -> -1, 
     {{"0", "0", "8"}, 2} -> 1, {{"0", "8", "c3c21"}, 1} -> 1, 
     {{"0", "8", "c21c3"}, 1} -> 1, {{"0", "8", "c3c3"}, 1} -> 1, 
     {{"0", "8", "c21c21"}, 1} -> 1, {{"10bar", "10bar", "8"}, 2} -> 1, 
     {{"10", "10", "8"}, 2} -> 1, {{"10bar", "8", "c3c21"}, 1} -> 1, 
     {{"10", "8", "c21c3"}, 1} -> 1, {{"10bar", "8", "c21c21"}, 1} -> 1, 
     {{"10", "8", "c21c21"}, 1} -> 1, {{"10bar", "8", "c3c111"}, 1} -> 1, 
     {{"10", "8", "c111c3"}, 1} -> 1, {{"10bar", "35bar", "8"}, 1} -> 1, 
     {{"10", "35", "8"}, 1} -> 1, {{"27", "27", "8"}, 2} -> 1, 
     {{"27", "8", "c21c21"}, 1} -> 1, {{"27", "35bar", "8"}, 1} -> 1, 
     {{"27", "35", "8"}, 1} -> 1, {{"27", "64", "8"}, 1} -> 1, 
     {{"35", "35", "8"}, 1} -> 1, {{"35", "35", "8"}, 2} -> 1, 
     {{"35", "35", "8"}, 3} -> 1, {{"35bar", "35bar", "8"}, 1} -> 1, 
     {{"35bar", "35bar", "8"}, 2} -> 1, {{"35bar", "35bar", "8"}, 3} -> 1, 
     {{"64", "64", "8"}, 1} -> -1, {{"64", "64", "8"}, 2} -> 1, 
     {{"8", "c111c3", "c111c3"}, 1} -> 1, {{"8", "c111c3", "c111c3"}, 2} -> 
      1, {{"8", "c21c21", "c21c21"}, 1} -> -1, 
     {{"8", "c21c21", "c21c21"}, 2} -> -1, {{"8", "c21c21", "c21c21"}, 3} -> 
      1, {{"8", "c21c21", "c21c21"}, 4} -> 1, {{"8", "c21c3", "c21c3"}, 1} -> 
      1, {{"8", "c21c3", "c21c3"}, 2} -> 1, {{"8", "c21c3", "c21c3"}, 3} -> 
      1, {{"8", "c3c111", "c3c111"}, 1} -> 1, 
     {{"8", "c3c111", "c3c111"}, 2} -> 1, {{"8", "c3c21", "c3c21"}, 1} -> 1, 
     {{"8", "c3c21", "c3c21"}, 2} -> 1, {{"8", "c3c21", "c3c21"}, 3} -> 1, 
     {{"8", "c3c3", "c3c3"}, 1} -> -1, {{"8", "c3c3", "c3c3"}, 2} -> 1, 
     {{"35", "64", "8"}, 1} -> 1, {{"35", "8", "c21c21"}, 1} -> 1, 
     {{"35", "8", "c111c3"}, 1} -> 1, {{"8", "c21c21", "c21c3"}, 1} -> 1, 
     {{"8", "c111c3", "c21c3"}, 1} -> 1, {{"8", "c21c3", "c3c3"}, 1} -> 1, 
     {{"35bar", "64", "8"}, 1} -> 1, {{"35bar", "8", "c21c21"}, 1} -> 1, 
     {{"35bar", "8", "c3c111"}, 1} -> 1, {{"8", "c21c21", "c3c21"}, 1} -> 1, 
     {{"8", "c3c111", "c3c21"}, 1} -> 1, {{"8", "c3c21", "c3c3"}, 1} -> 1};


(* ::Text:: *)
(*Private note:*)
(*- 10 07 15 JT: Created from WignerCoefficients_v3.nb.*)

